$\mathbb Z/2$-Godeaux surfaces

We prove that the moduli space of numerical Godeaux surfaces with torsion group $\mathbb{Z}/2$ is irreducible and unirational of dimension 8. Moreover, we show that the topological fundamental group of these surfaces is also $\mathbb{Z}/2$. Our approach is based on the explicit construction of equations for all universal covers of numerical Godeaux surfaces with torsion group $\mathbb{Z}/2$.

==> anc/Case_alpha_1_c_0/1_TheAlgorithm_alpha_1_c_0.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// We recommend reading the file 1_TheAlgorithm_alpha_1_c_1.pdf before this one.
// Here we are applying the same algorithm to the case \alpha_1 with c=0 of Theorem 4,
// with some changes explained below.


K:=Rationals();
R:=PolynomialRing(K,394);
RR<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(R,[1,2,2,2,3,3,3,3,4]);

P<X,Y1,Y2,Y3>:=ProjectiveSpace(K,[1,2,2,2]);
h:=hom<CoordinateRing(P)->RR|[x,y1,y2,y3]>;
poly_m:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq -Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];
poly_p:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];

d:=R.23;

Q:=y1^2-y2^2-d*y3^2;

G:=&+[R.i*poly_m[6][i]:i in [1..10]];

// We remove the monomials x^2*y2,y1^2,y2^2 from q4 (using the lines/columns 3,4).
// We remove the monomials y1^2,y1*y3,y3^2 from q3 (using the lines/columns 4,5).
// We remove the monomials x^2*y1,x^2*y3 from q1 (using the line/column 6).

p1:=[y1*y2,y2*y3];
p2:=[x^2*y1,x^2*y3,y1*y2,y2*y3];
p3:=[x^4,x^2*y2,y2^2];
p4:=[x^4,y1*y3,y3^2];

q1:=&+[R.(10+i)*p1[i]:i in [1..2]];
q2:=&+[R.(12+i)*p2[i]:i in [1..4]];
q3:=&+[R.(16+i)*p3[i]:i in [1..3]];
q4:=&+[R.(19+i)*p4[i]:i in [1..3]];

M:=Matrix([
[x^2*G,x*q1,x*q2,x*q3,x*q4,Q],
[x*q1,d*y3,y1,y2,0,x],
[x*q2,y1,y3,0,y2,0],
[x*q3,y2,0,-y3,y1,0],
[x*q4,0,y2,y1,-d*y3,0],
[Q,x,0,0,0,0]
]);

l:=[[[RR|0:i in [1..6]]:j in [1..6]]:k in [1..6]];

B:=Adjoint(M);

Signs:=Matrix([[B[i,j] div Evaluate(B[i,j],[-x,-y1,y2,-y3,-z1,z2,-z3,z4,-t]):
               i in [1..6]]:j in [1..6]]);

ct:=23;
for k in [1..6] do for i in [2..6] do for j in [i..6] do
  deg:=Degree(B[i,j])-Degree(B[1,k]);
  sign:=Signs[i,j]/Signs[1,k];
  if sign eq -1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_m[deg][h]:h in [1..#poly_m[deg]]];
    ct:=ct+#poly_m[deg];
  end if;
  if sign eq  1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_p[deg][h]:h in [1..#poly_p[deg]]];
    ct:=ct+#poly_p[deg];
  end if;
end for;end for;end for;

pol:=[RR|];
for i in [2..6] do for j in [i..6] do
  Append(~pol,B[i,j]-&+[l[i,j,k]*B[1,k]:k in [1..6]]);
end for;end for;

cf:=Setseq(&join[Seqset(Coefficients(q)):q in pol]);

v:=[1,z1,z3,z2,z4,t];
Eqs:=[ -v[i]*v[j]+&+[l[i,j,k]*v[k]:k in [1..6]] : j in [i..6], i in [2..6] ];
Eqs:=Eqs cat RowSequence(Transpose(M*Matrix(6,1,v)))[1];

octic:=Determinant(M);

N:=PolynomialRing(K,394+9);
A:=AffineSpace(N);

AssignNames(~N,
["g" cat IntegerToString(i):i in [1..10]] cat
["b" cat IntegerToString(i):i in [1..12]] cat
["d"] cat
["R." cat IntegerToString(i):i in [24..394]] cat
["x","y1","y2","y3","z1","z2","z3","z4","t"]);

h1:=hom< R->N|[N.i:i in [1..394]]>;
h2:=hom<RR->N|[N.i:i in [394+1..394+9]]>;

cf_Eqs:=cf cat Eqs cat [octic];
cf_Eqs_in_N:=[];

for q in cf_Eqs do
  coefs,mon:=CoefficientsAndMonomials(q);
  Append(~cf_Eqs_in_N, &+[h1(coefs[i])*h2(mon[i]):i in [1..#coefs]]);
end for;

/*
If we run the lines below without extra assumptions, we get a sequence of polynomials
containing (b8-b3)*(b8+b3), thus b3=b8 or b3+b8=0.
If we run the algorithm with b3=b8=0 and b4=0, we get that the defining equations of each surface
vanish at the point [1,0,0,0,0,0,0,0,0], which is fixed by the involution, hence this does not
give a Godeaux surface. The same happens for the case b3=b8=0 and b4\ne 0 (the same computations with
some of the equations divided by b4).
Now if we assume b3=b8\ne 0, we get (now dividing by b8) that the defining equations of
each surface vanish at the points [0,+-Sqrt(d),0,1,0,0,0,0,0], which are fixed points for the
tricanonical map of the surface. This is not possible for surfaces with p_g=1, q=0, K^2=2.

So, we can assume that b3+b8=0 and b8\ne 0.
*/

cf_Eqs_in_N:=cf_Eqs_in_N cat [N.13+N.18];

v:=[N.i:i in [24..394] cat [1..23]];
E:=LinearElimination(Scheme(A,cf_Eqs_in_N):EliminationOrder:=v);

D:=Domain(E);
Eqs:=[E(q):q in DefiningEquations(D)];

// Since b8=N.18 is not zero, we can divide the equations by N.18.
// We do it several times, repeating the linear elimination.
// One more variable, b4, is eliminated.

repeat
  for i in [1..#Eqs] do
    if IsDivisibleBy(Eqs[i],N.18) then Eqs[i]:=Eqs[i] div N.18;end if;
  end for;
  E:=LinearElimination(Scheme(A,Eqs):EliminationOrder:=v);
  D:=Domain(E);
  Eqs:=[E(q):q in DefiningEquations(D)];
until #Eqs eq 22;

PrintFile("~/Eqs.out","Eqs:=" cat Sprint([Eqs[i]:i in [1..21]]) cat ";":Overwrite:=true);
PrintFile("~/Eqs.out","octic:=" cat Sprint(Eqs[22]) cat ";");


K:=Rationals();
RR<x,y1,y2,y3,z1,z2,z3,z4,t, g9,b2,b5,b6,b8,b9,b11,b12,d>:=PolynomialRing(K,18,"grevlex");
AA:=AffineSpace(RR);
R:=PolynomialRing(RR,394,"grevlex");

load "~/Eqs.out";

Eqs_5:=[RR!Eqs[i]:i in [17..21]];
L:=LinearSystem(AA,[a*b:a in [y1*y3*d,x*y3*d,y3^2*d,x*y1,x*y2,x*y3,
   x^3,x^2,x,y1^2,y2^2,y3^2,y1,y2,y3,y1*d,y2*d,y3*d,1],
   b in Eqs_5]);

for i in [1..16] do
  cf:=Coefficients(Eqs[i]);
  // The last coefficient corresponds to the monomial 1, so we remove it.
  Prune(~cf);
  cf:=[Factorization(q)[#Factorization(q)][1]:q in cf];
  &and[q in L:q in cf];
end for;

Eqs:=[Evaluate(q,[0:i in [1..Rank(R)]]):q in Eqs];

PrintFile("2_TheEquations_alpha_1_c_0.txt","Eqs:=" cat Sprint(Eqs) cat ";":Overwrite:=true);
PrintFile("2_TheEquations_alpha_1_c_0.txt","octic:=" cat Sprint(octic) cat ";");



==> anc/Case_alpha_1_c_0/2_TheEquations_alpha_1_c_0.txt <==
Eqs:=[
-x^2*y1^2*b8 - x^2*y2^2*b8 - y2*y3^2*b2 + y1^2*y2*b5 + y1*y2*y3*b6 - y2^3*b9 - 
z1^2 - y3*t,
x^2*y1*y3*b8*d - y1*y2*y3*b5*d - y2*y3^2*b6*d + y1*y2*y3*b2 - y1*y2*y3*b11 - 
y2*y3^2*b12 - z1*z3 + y1*t,
x^2*y2*y3*b8*d + y2^2*y3*b9*d - y2^2*y3*b2 + y1^2*y3*b11 + y1*y3^2*b12 - z1*z2 -
y2*t,
2*x^2*y1*y2*b8 - y1*y2^2*b5 - y2^2*y3*b6 + y1*y2^2*b9 + y1*y3^2*b11 + y3^3*b12 -
z1*z4,
x^5*y3*b8^2*d + 2*x^3*y2*y3*b8*b9*d - x*y3^3*b9^2*d^2 - x^3*y2*y3*b8*b11 + 
x*y1^2*y3*b9^2*d + x*y1^2*y3*b5*b11 + x*y1*y3^2*b6*b11 + x*y1^2*y3*b9*b11 - 
x*y2^2*y3*b9*b11 + x*y1*y3^2*b5*b12 + x*y3^3*b6*b12 + x*y1*y3^2*b9*b12 + 
x*y3^3*g9*d - x*y1^2*y3*g9 + x*y2^2*y3*g9 + x^2*y2*z2*b8 - x^2*y1*z3*b8 + 
y2*y3*z1*b2 + y1*y2*z3*b5 + y2*y3*z3*b6 + y2^2*z2*b9 - y2*y3*z1*b11 + 
y3^2*z2*b11 + y3^2*z4*b12 - z1*t,
x^6*b8^2*d + 2*x^4*y2*b8*b9*d - x^2*y3^2*b9^2*d^2 - x^4*y2*b8*b11 + 
x^2*y1^2*b9^2*d + x^2*y2^2*b9^2*d + x^2*y1^2*b5*b11 + x^2*y1*y3*b6*b11 + 
x^2*y1^2*b9*b11 - x^2*y2^2*b9*b11 + x^2*y1*y3*b5*b12 + x^2*y3^2*b6*b12 + 
x^2*y1*y3*b9*b12 + x^2*y3^2*g9*d - x^2*y1^2*b8*d + x^2*y2^2*b8*d - x^2*y1^2*g9 +
y2*y3^2*b2*d + y1^2*y2*b5*d + y1*y2*y3*b6*d + y2^3*b9*d - y2*y3^2*b11*d - 
2*y1^2*y2*b2 + 3*y1^2*y2*b11 - y2^3*b11 + x*y3*z2*b11 + 2*y1*y2*y3*b12 + 
x*y3*z4*b12 - y3*t*d - z3^2,
x^4*y1*b8*b9*d - x^4*y1*b8*b11 - x^4*y3*b8*b12 - x^2*y1*y2*b5*b9*d - 
x^2*y2*y3*b6*b9*d - x^2*y1*y2*b9^2*d - x^2*y1*y2*b9*b11 - x^2*y2*y3*b9*b12 + 
x^3*z4*b8*d - y1*y3^2*b9*d^2 + x^2*y1*y2*g9 - y1*y2^2*b5*d - y2^2*y3*b6*d + 
y1^3*b9*d - 2*y1*y2^2*b9*d - x*y3*z3*b9*d + 2*y1*y2^2*b2 - y1^3*b11 - 
y1*y2^2*b11 - y1^2*y3*b12 - y2^2*y3*b12 - z2*z3,
-x^2*y2*y3*b9^2*d - x^2*y2*y3*b8*d + x^2*y2*y3*g9 + x^3*z2*b8 - y2^2*y3*b9*d + 
y2^2*y3*b2 + x*y2*z2*b9 - y1^2*y3*b11 - y1*y3^2*b12 - z3*z4 - y2*t,
-2*x^5*y1*b8^2*d + x^3*y1*y2*b5*b8*d + x^3*y2*y3*b6*b8*d - 3*x^3*y1*y2*b8*b9*d +
x*y1*y3^2*b9^2*d^2 + 2*x^3*y1*y2*b8*b11 + 2*x^3*y2*y3*b8*b12 + x*y1*y2^2*b5*b9*d
+ x*y2^2*y3*b6*b9*d - x*y1^3*b9^2*d - x*y1^3*b5*b11 - x*y1^2*y3*b6*b11 - 
x*y1^3*b9*b11 + 2*x*y1*y2^2*b9*b11 + x*y1*y3^2*b11^2 - x*y1^2*y3*b5*b12 - 
x*y1*y3^2*b6*b12 - x*y1^2*y3*b9*b12 + 2*x*y2^2*y3*b9*b12 + x*y3^3*b11*b12 - 
x*y1*y3^2*g9*d + x^2*y3*z3*b8*d + x*y1^3*g9 - x*y1*y2^2*g9 + y1*y2*z1*b5*d + 
y2*y3*z1*b6*d + y1*y2*z1*b9*d + y2*y3*z3*b9*d - y3^2*z4*b11*d - 2*y1*y2*z1*b2 - 
y2*y3*z3*b2 + 2*y1*y2*z1*b11 + y2*y3*z3*b11 + 2*y2*y3*z1*b12 - y3^2*z2*b12 - 
z3*t,
-x^6*b8^2*d + x^4*y2*b5*b8*d - x^4*y2*b8*b9*d + x^2*y3^2*b9^2*d^2 + 
x^4*y2*b8*b11 + x^2*y2^2*b5*b9*d + x^2*y2^2*b9^2*d + x^2*y2^2*b9*b11 - 
x^2*y3^2*g9*d - x^2*y1^2*b8*d + x^2*y2^2*b8*d + y2*y3^2*b5*d^2 + y2*y3^2*b9*d^2 
- x^2*y2^2*g9 - y2*y3^2*b2*d + y2^3*b5*d - x*y3*z2*b5*d + y1*y2*y3*b6*d - 
x*y3*z4*b6*d - y1^2*y2*b9*d + 2*y2^3*b9*d - x*y3*z2*b9*d + y2*y3^2*b11*d - 
2*y2^3*b2 + y1^2*y2*b11 + y2^3*b11 - x*y3*z2*b11 + 2*y1*y2*y3*b12 - x*y3*z4*b12 
+ y3*t*d - z2^2,
x^2*y1*y3*b9^2*d + x^2*y1*y3*b5*b11 + x^2*y1*y3*b9*b11 + x^2*y3^2*b5*b12 + 
x^2*y3^2*b9*b12 - x^2*y1*y3*b8*d - x^2*y1*y3*g9 - x^3*z3*b8 + y1*y2*y3*b5*d - 
x*y3*z4*b5*d + y2*y3^2*b6*d - x*y3*z4*b9*d - y1*y2*y3*b2 + x*y2*z3*b5 - 
x*y3*z2*b6 + y1*y2*y3*b11 + y2*y3^2*b12 - z2*z4 + y1*t,
2*x^5*y2*b8^2*d + x^3*y1^2*b5*b8*d + x^3*y1*y3*b6*b8*d + 3*x^3*y2^2*b8*b9*d - 
x*y2*y3^2*b9^2*d^2 - x^3*y1^2*b2*b8 - x^3*y2^2*b2*b8 + 2*x^3*y1^2*b8*b11 + 
2*x^3*y1*y3*b8*b12 - x*y1^2*y2*b5^2*d - 2*x*y1*y2*y3*b5*b6*d - x*y2*y3^2*b6^2*d 
+ x*y1^2*y2*b9^2*d + x*y1^2*y2*b2*b5 + x*y1*y2*y3*b2*b6 - x*y2^3*b2*b9 - 
x*y1^2*y2*b5*b11 - x*y1*y2*y3*b6*b11 + x*y1^2*y2*b9*b11 - x*y1*y2*y3*b5*b12 - 
x*y2*y3^2*b6*b12 + x*y1*y2*y3*b9*b12 + x*y2*y3^2*g9*d - x^2*y3*z2*b8*d - 
x*y1^2*y2*g9 + x*y2^3*g9 - y1^2*z1*b5*d - y1*y3*z3*b5*d - y1*y3*z1*b6*d - 
y3^2*z3*b6*d - y2^2*z1*b9*d + y1^2*z1*b2 + y2^2*z1*b2 + y1*y3*z3*b2 - 
2*y1^2*z1*b11 - y1*y3*z3*b11 - 2*y1*y3*z1*b12 - y3^2*z3*b12 - z2*t,
-x^6*b8^2 + x^4*y2*b5*b8 - x^4*y2*b8*b9 + x^2*y3^2*b9^2*d + x^2*y2^2*b5*b9 - 
x^2*y3^2*g9 - x^2*y1^2*b8 - x^2*y2^2*b8 + y2*y3^2*b5*d + y2*y3^2*b9*d - 
y2*y3^2*b2 + y2^3*b5 - x*y3*z2*b5 + y1*y2*y3*b6 - x*y3*z4*b6 - y1^2*y2*b9 - 
x*y3*z2*b9 - z4^2 + y3*t,
x^3*y1*y3*b5*b8*d - x^3*y1*y3*b2*b8 + x^3*y1^2*b6*b8 + x^3*y2^2*b6*b8 + 
x^3*y1*y3*b8*b11 + x^3*y3^2*b8*b12 - x*y1*y2*y3*b5^2*d - x*y2*y3^2*b5*b6*d + 
x*y1*y2*y3*b2*b5 + x*y2*y3^2*b2*b6 - x*y1^2*y2*b5*b6 - x*y1*y2*y3*b6^2 + 
x*y2^3*b6*b9 - x*y1*y2*y3*b5*b11 - x*y2*y3^2*b5*b12 - x^2*y3*z4*b8*d + 
2*x^2*y2*z3*b8 - y1*y3*z1*b5*d - y3^2*z3*b5*d + y1*y3*z1*b2 + y3^2*z3*b2 - 
y2^2*z3*b5 - y1^2*z1*b6 + y2^2*z1*b6 - y1*y3*z3*b6 + y2^2*z3*b9 - y1*y3*z1*b11 -
y3^2*z1*b12 - z4*t,
-x^4*y3^2*b8^2*d^2 + 2*x^4*y1^2*b8^2*d - 2*x^4*y2^2*b8^2*d - 
2*x^2*y2*y3^2*b8*b9*d^2 + y3^4*b9^2*d^3 - 2*x^2*y1^2*y2*b5*b8*d - 
2*x^2*y1*y2*y3*b6*b8*d + 2*x^2*y1^2*y2*b8*b9*d - 4*x^2*y2^3*b8*b9*d - 
2*y1^2*y3^2*b9^2*d^2 + y2^2*y3^2*b9^2*d^2 + 2*x^2*y1^2*y2*b2*b8 + 
2*x^2*y2^3*b2*b8 - 4*x^2*y1^2*y2*b8*b11 - 4*x^2*y1*y2*y3*b8*b12 + 
y1^2*y2^2*b5^2*d + 2*y1*y2^2*y3*b5*b6*d + y2^2*y3^2*b6^2*d + y1^4*b9^2*d - 
y1^2*y2^2*b9^2*d - y2^4*b9^2*d - y1^2*y3^2*b5*b11*d - y1*y3^3*b6*b11*d - 
y1^2*y3^2*b9*b11*d - y1*y3^3*b5*b12*d - y3^4*b6*b12*d - y1*y3^3*b9*b12*d - 
y3^4*g9*d^2 + y2^2*y3^2*b2^2 - 2*y1^2*y2^2*b2*b5 - 2*y1*y2^2*y3*b2*b6 + 
2*y2^4*b2*b9 + y1^4*b5*b11 + y1^2*y2^2*b5*b11 + y1^3*y3*b6*b11 + 
y1*y2^2*y3*b6*b11 + y1^4*b9*b11 - 3*y1^2*y2^2*b9*b11 - y1^2*y3^2*b11^2 + 
y1^3*y3*b5*b12 + y1*y2^2*y3*b5*b12 + y1^2*y3^2*b6*b12 + y2^2*y3^2*b6*b12 + 
y1^3*y3*b9*b12 - 3*y1*y2^2*y3*b9*b12 - 2*y1*y3^3*b11*b12 - y3^4*b12^2 + 
2*y1^2*y3^2*g9*d - 2*y2^2*y3^2*g9*d - y1^4*g9 + 2*y1^2*y2^2*g9 - y2^4*g9 - t^2,
x^6*y3*b8^2*d + 2*x^4*y2*y3*b8*b9*d - x^2*y3^3*b9^2*d^2 + x^2*y1^2*y3*b9^2*d + 
x^2*y1^2*y3*b5*b11 + x^2*y1*y3^2*b6*b11 + x^2*y1^2*y3*b9*b11 + 
x^2*y1*y3^2*b5*b12 + x^2*y3^3*b6*b12 + x^2*y1*y3^2*b9*b12 + x^2*y3^3*g9*d - 
x^2*y1^2*y3*g9 + x^2*y2^2*y3*g9 + x^3*y2*z2*b8 - x^3*y1*z3*b8 + x*y2*y3*z1*b2 + 
x*y1*y2*z3*b5 + x*y2*y3*z3*b6 + x*y2^2*z2*b9 + x*y1*y3*z4*b11 + x*y3^2*z4*b12 - 
y3^2*t*d + y1^2*t - y2^2*t,
x*y2*y3*b2 + y3*z1*d + y2*z2 + y1*z3 + x*t,
-x^3*y1*b8 + x*y1*y2*b5 + x*y2*y3*b6 + y1*z1 + y3*z3 + y2*z4,
x^3*y2*b8 + x*y2^2*b9 + y2*z1 - y3*z2 + y1*z4,
x*y1*y3*b11 + x*y3^2*b12 - y3*z4*d + y1*z2 + y2*z3,
-y3^2*d + y1^2 - y2^2 + x*z1
];
octic:=-x^8*y3^4*b8^2*d^2 + 2*x^8*y1^2*y3^2*b8^2*d - 2*x^8*y2^2*y3^2*b8^2*d - 
2*x^6*y2*y3^4*b8*b9*d^2 + x^4*y3^6*b9^2*d^3 - x^8*y1^4*b8^2 - 
2*x^8*y1^2*y2^2*b8^2 - x^8*y2^4*b8^2 - 2*x^6*y1^2*y2*y3^2*b5*b8*d - 
2*x^6*y1*y2*y3^3*b6*b8*d + 2*x^6*y1^2*y2*y3^2*b8*b9*d - 4*x^6*y2^3*y3^2*b8*b9*d 
- 2*x^4*y1^2*y3^4*b9^2*d^2 + x^4*y2^2*y3^4*b9^2*d^2 + 2*x^6*y1^4*y2*b5*b8 + 
2*x^6*y1^2*y2^3*b5*b8 + 2*x^6*y1^3*y2*y3*b6*b8 + 2*x^6*y1*y2^3*y3*b6*b8 - 
2*x^6*y1^2*y2^3*b8*b9 - 2*x^6*y2^5*b8*b9 - 4*x^6*y1^2*y2*y3^2*b8*b11 - 
4*x^6*y1*y2*y3^3*b8*b12 + x^4*y1^2*y2^2*y3^2*b5^2*d + 2*x^4*y1*y2^2*y3^3*b5*b6*d
+ x^4*y2^2*y3^4*b6^2*d + x^4*y1^4*y3^2*b9^2*d - x^4*y1^2*y2^2*y3^2*b9^2*d - 
x^4*y2^4*y3^2*b9^2*d - x^4*y1^2*y3^4*b5*b11*d - x^4*y1*y3^5*b6*b11*d - 
x^4*y1^2*y3^4*b9*b11*d - x^4*y1*y3^5*b5*b12*d - x^4*y3^6*b6*b12*d - 
x^4*y1*y3^5*b9*b12*d - x^4*y3^6*g9*d^2 - 2*x^4*y1^2*y3^4*b8*d^2 - 
2*x^4*y2^2*y3^4*b8*d^2 - x^4*y1^4*y2^2*b5^2 - 2*x^4*y1^3*y2^2*y3*b5*b6 - 
x^4*y1^2*y2^2*y3^2*b6^2 + 2*x^4*y1^2*y2^4*b5*b9 + 2*x^4*y1*y2^4*y3*b6*b9 - 
x^4*y2^6*b9^2 + x^4*y1^4*y3^2*b5*b11 + x^4*y1^2*y2^2*y3^2*b5*b11 + 
x^4*y1^3*y3^3*b6*b11 + x^4*y1*y2^2*y3^3*b6*b11 + x^4*y1^4*y3^2*b9*b11 - 
3*x^4*y1^2*y2^2*y3^2*b9*b11 - x^4*y1^2*y3^4*b11^2 + x^4*y1^3*y3^3*b5*b12 + 
x^4*y1*y2^2*y3^3*b5*b12 + x^4*y1^2*y3^4*b6*b12 + x^4*y2^2*y3^4*b6*b12 + 
x^4*y1^3*y3^3*b9*b12 - 3*x^4*y1*y2^2*y3^3*b9*b12 - 2*x^4*y1*y3^5*b11*b12 - 
x^4*y3^6*b12^2 + 2*x^4*y1^2*y3^4*g9*d - 2*x^4*y2^2*y3^4*g9*d + 
4*x^4*y1^4*y3^2*b8*d - 4*x^4*y2^4*y3^2*b8*d - 2*x^2*y2*y3^6*b2*d^2 + 
2*x^2*y1^2*y2*y3^4*b5*d^2 + 2*x^2*y1*y2*y3^5*b6*d^2 - 2*x^2*y2^3*y3^4*b9*d^2 - 
y3^8*d^4 - x^4*y1^4*y3^2*g9 + 2*x^4*y1^2*y2^2*y3^2*g9 - x^4*y2^4*y3^2*g9 - 
2*x^4*y1^6*b8 + 2*x^4*y1^4*y2^2*b8 + 2*x^4*y1^2*y2^4*b8 - 2*x^4*y2^6*b8 + 
4*x^2*y1^2*y2*y3^4*b2*d - 4*x^2*y2^3*y3^4*b2*d - 4*x^2*y1^4*y2*y3^2*b5*d + 
4*x^2*y1^2*y2^3*y3^2*b5*d - 4*x^2*y1^3*y2*y3^3*b6*d + 4*x^2*y1*y2^3*y3^3*b6*d + 
4*x^2*y1^2*y2^3*y3^2*b9*d - 4*x^2*y2^5*y3^2*b9*d + 4*y1^2*y3^6*d^3 - 
4*y2^2*y3^6*d^3 - 2*x^2*y1^4*y2*y3^2*b2 + 4*x^2*y1^2*y2^3*y3^2*b2 - 
2*x^2*y2^5*y3^2*b2 + 2*x^2*y1^6*y2*b5 - 4*x^2*y1^4*y2^3*b5 + 2*x^2*y1^2*y2^5*b5 
+ 2*x^2*y1^5*y2*y3*b6 - 4*x^2*y1^3*y2^3*y3*b6 + 2*x^2*y1*y2^5*y3*b6 - 
2*x^2*y1^4*y2^3*b9 + 4*x^2*y1^2*y2^5*b9 - 2*x^2*y2^7*b9 - 6*y1^4*y3^4*d^2 + 
12*y1^2*y2^2*y3^4*d^2 - 6*y2^4*y3^4*d^2 + 4*y1^6*y3^2*d - 12*y1^4*y2^2*y3^2*d + 
12*y1^2*y2^4*y3^2*d - 4*y2^6*y3^2*d - y1^8 + 4*y1^6*y2^2 - 6*y1^4*y2^4 + 
4*y1^2*y2^6 - y2^8;


==> anc/Case_alpha_1_c_0/3_Verifications_alpha_1_c_0.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// Here we take a random surface S from the case \alpha_1, c=0 and verify that it is a smooth
// surface with p_g=1, q=0, K^2=2, and with a fixed point free involution.
// We work over a finite field to increase the speed of computations.

// We first give a function that tries to reduce the number of defining equations of a variety.

function RedEqs(X)
  s:=MinimalBasis(DefiningEquations(X));
  set:={1..#s};
  while #set ge 1 do
    i:=Random(set);
    set:=set diff {i};
    if X eq Scheme(Ambient(X),Remove(s,i)) then s[i]:=0;end if;
  end while;
  ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;
  if Dimension(X) eq 1 then
    return Curve(Ambient(X),ss);
    else if Dimension(X) eq 2 then
      return Surface(Ambient(X),ss);
      else return Scheme(Ambient(X),ss);
    end if;
  end if;
end function;

// Now we define a map to P^7 that will restric to the 3-canonical map of our surface.

p:=397;K:=FiniteField(p);
R<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(K,[1,2,2,2,3,3,3,3,4],"grevlex");
WP:=ProjectiveSpace(R);
P7<X0,X1,X2,X3,X4,X5,X6,X7>:=ProjectiveSpace(K,7);
phi:=map<WP->P7|[x^3,x*y1,x*y2,x*y3,z1,z2,z3,z4]>;

// We take a random surface from the family.

g9:=Random(1,p);b2:=Random(1,p);b5:=Random(1,p);b6:=Random(1,p);b8:=Random(1,p);
b9:=Random(1,p);b11:=Random(1,p);b12:=Random(1,p);d:=Random(1,p);

load "2_TheEquations_alpha_1_c_0.txt";
S:=Scheme(WP,Eqs);

// The computation of phi(S) in P^7 is slow,
// so we compute all equations of degree 4 through phi(S),
// which are enough to define the surface.

L4:=ImageSystem(phi,S,4);

// The surface embedded in P^7:

S:=Surface(P7,Sections(L4));

// We check that S is preserved by the involution \sigma:

{q div Evaluate(q,[-X0,X1,-X2,X3,-X4,X5,-X6,X7]): q in Sections(L4)} eq {-1,1};

// And \sigma is fixed point free:

Dimension(Scheme(S,[X1,X3,X5,X7])) eq -1;
Dimension(Scheme(S,[X0,X2,X4,X6])) eq -1;

// We reduce the number of defining equations of S:

#PrimeComponents(S) eq 1;
S:=PrimeComponents(S)[1];
f:=MinimalBasis(DefiningEquations(S));
S:=RedEqs(Scheme(P7,f));

// We show that S is smooth:

Dimension(SingularSubscheme(S)) eq -1;

// And compute its invariants:

GeometricGenus(S) eq 1;
SelfIntersection(CanonicalDivisor(S)) eq 2;
Irregularity(S) eq 0;



==> anc/Case_alpha_1_c_0/4_ItIsWeightedProjSpace_alpha_1_c_0.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)


// Here we show that the case \alpha_1, c=0 is parametrized by the Weighted projective space
// P(1,1,2,2,2,3,3,4,4).
// Also, the octic equation is invariant for a 2-dimensional action,
// thus, as explained in Theorem 5, the space M_1^0 is at most 7-dimensional.

K:=Rationals();
R<y0,y1,y2,y3, b5,b9,b6,b8,d,b2,b11,g9,b12, k,u, z1,z2,z3,z4,t>:=PolynomialRing(K,20);
RR<x>:=PolynomialRing(R,1);

load "2_TheEquations_alpha_1_c_0.txt";

// To obtain the octic in projective space P^3 with variables [y0,y1,y2,y3], we need to change x^2 to y0.

cf,mon:=CoefficientsAndMonomials(octic);
mon eq [x^(2*i):i in [4..0 by -1]];
octic:=&+[cf[5-i]*y0^i:i in [4..0 by -1]];

// Notice that the octic depends only on [y0,y1,y2,y3] and the parameters [b5,b9,b6,b8,d,b2,b11,g9,b12].

octic eq Evaluate(octic,[y0/k,y1,y2,y3/u, k*b5,k*b9,k*u*b6,k^2*b8,u^2*d,k*u^2*b2,k*u^2*b11,k^2*u^2*g9,k*u^3*b12, k,u, z1,z2,z3,z4,t]);



==> anc/Case_alpha_1_c_1/2_TheEquations_alpha_1_c_1.txt <==
Eqs:=[
-x^6*b8*d - x^6*d^2 - x^6*b12 + x^4*y2*b9*d - x^4*y2*b11 + x^2*y1*y3*b5*d + x^2*y1^2*b6 - x^2*y1^2*b8 - x^2*y2^2*b8 - x^2*y3^2*b12 - 2*x^2*y1^2*d - y2*y3^2*b2 + y1^2*y2*b5 + y1*y2*y3*b6 - y2^3*b9 + x*y3*z4*d - 2*x*y2*z3 - z1^2 - y3*t,
-x^4*y2*b8*d - x^4*y2*d^2 - x^2*y3^2*b5*d^2 - x^4*y2*b12 - x^2*y1*y3*b6*d + x^2*y1*y3*b8*d - x^2*y3^2*b11*d + 2*x^2*y1*y3*d^2 - y1*y2*y3*b5*d - y2*y3^2*b6*d + y1*y2*y3*b2 - y1*y2*y3*b11 - y2*y3^2*b12 - x*y3*z2*d - z1*z3 + y1*t,
-x^4*y3*b9*d^2 + x^4*y1*b8*d + x^4*y3*b11*d + x^4*y1*d^2 + x^4*y1*b12 + x^2*y2*y3*b8*d + y2^2*y3*b9*d - y2^2*y3*b2 + y1^2*y3*b11 + y1*y3^2*b12 + x*y3*z3*d - z1*z2 - y2*t,
x^4*y3*b8*d - x^4*y1*b9*d + x^4*y3*d^2 + x^4*y1*b11 + x^4*y3*b12 - x^2*y2*y3*b5*d - x^2*y1*y2*b6 + 2*x^2*y1*y2*b8 - x^2*y2*y3*b11 + 2*x^2*y1*y2*d - y1*y2^2*b5 - y2^2*y3*b6 + y1*y2^2*b9 + y1*y3^2*b11 + y3^3*b12 - x*y2*z2 + x*y1*z3 - z1*z4,
-2*x^5*y3*b5*b9*d^2 - 2*x^5*y3*b9^2*d^2 + x^5*y3*b8^2*d - 2*x^5*y1*b6*b9*d + 2*x^5*y1*b8*b9*d + x^5*y3*b5*b11*d + 2*x^5*y3*b6*d^2 + 2*x^5*y3*b8*d^2 + 4*x^5*y1*b9*d^2 + 2*x^5*y1*b6*b11 - 2*x^5*y1*b8*b11 + x^5*y3*b6*b12 + x^5*y3*g9*d - 2*x^3*y1*y2*b5*b9*d - 2*x^3*y2*y3*b6*b9*d + 2*x^3*y2*y3*b8*b9*d - 2*x^3*y1*y2*b9^2*d - 4*x^5*y1*b11*d + 2*x^5*y3*b12*d - 2*x^3*y2*y3*b5*d^2 - x*y3^3*b9^2*d^2 + x^3*y2*y3*b6*b11 - x^3*y2*y3*b8*b11 - 2*x^3*y1*y2*b9*b11 - x^3*y2*y3*b5*b12 - x^3*y2*y3*b9*b12 + 2*x^3*y2*y3*b2*d + 2*x^3*y1*y2*b6*d + x^4*z4*b8*d - x^4*z2*b9*d + x*y1^2*y3*b9^2*d - 2*x^3*y2*y3*b11*d + x^4*z4*d^2 + 2*x*y3^3*b6*d^2 - 2*x*y1*y3^2*b9*d^2 + 2*x^3*y1*y2*g9 + x^4*z2*b11 + x*y1^2*y3*b5*b11 + x*y1*y3^2*b6*b11 + x*y1^2*y3*b9*b11 - x*y2^2*y3*b9*b11 + 4*x^3*y1*y2*b12 + x^4*z4*b12 + x*y1*y3^2*b5*b12 + x*y3^3*b6*b12 + x*y1*y3^2*b9*b12 + x*y3^3*g9*d - 2*x*y1*y2^2*b5*d + x^2*y3*z3*b5*d - 2*x*y1^2*y3*b6*d + 2*x*y1^3*b9*d - 4*x*y1*y2^2*b9*d + 2*x*y3^3*b12*d - x*y1^2*y3*g9 + x*y2^2*y3*g9 + 4*x*y1*y2^2*b2 + x^2*y1*z3*b6 + x^2*y2*z2*b8 - x^2*y1*z3*b8 - 2*x*y1^3*b11 - 2*x*y1*y2^2*b11 - 4*x*y1^2*y3*b12 - 2*x^2*y1*z3*d + y2*y3*z1*b2 + y1*y2*z3*b5 + y2*y3*z3*b6 + y2^2*z2*b9 - y2*y3*z1*b11 + y3^2*z2*b11 + y3^2*z4*b12 - z1*t,
-x^6*b9^2*d^2 + x^6*b8^2*d + 2*x^6*b9*b11*d + x^6*b8*d^2 - x^6*b11^2 + x^6*b8*b12 + 2*x^4*y2*b8*b9*d + x^4*y2*b9*d^2 - x^2*y3^2*b9^2*d^2 - x^4*y2*b8*b11 + x^4*y2*b9*b12 + x^2*y1^2*b9^2*d + x^2*y2^2*b9^2*d + x^2*y1*y3*b5*d^2 + 2*x^2*y3^2*b6*d^2 - x^2*y3^2*d^3 + x^2*y1^2*b5*b11 + x^2*y1*y3*b6*b11 + x^2*y1^2*b9*b11 - x^2*y2^2*b9*b11 + x^2*y1*y3*b5*b12 + x^2*y3^2*b6*b12 + x^2*y1*y3*b9*b12 + x^2*y3^2*g9*d - x^2*y1^2*b6*d - x^2*y1^2*b8*d + x^2*y2^2*b8*d + 2*x^3*z3*b9*d - x^2*y1*y3*b11*d + x^2*y3^2*b12*d - x^2*y1^2*d^2 + x^2*y2^2*d^2 - x^2*y1^2*g9 - 2*x^3*z3*b11 - 3*x^2*y1^2*b12 + x^2*y2^2*b12 + y2*y3^2*b2*d + y1^2*y2*b5*d + y1*y2*y3*b6*d + y2^3*b9*d - y2*y3^2*b11*d + x*y3*z4*d^2 - 2*y1^2*y2*b2 + 3*y1^2*y2*b11 - y2^3*b11 + x*y3*z2*b11 + 2*y1*y2*y3*b12 + x*y3*z4*b12 - y3*t*d - z3^2,
-x^4*y3*b5*b9*d^2 - x^4*y3*b9^2*d^2 - x^4*y1*b6*b9*d + x^4*y1*b8*b9*d - x^4*y3*b9*b11*d + 2*x^4*y3*b6*d^2 + 2*x^4*y1*b9*d^2 - x^4*y3*d^3 + x^4*y1*b6*b11 - x^4*y1*b8*b11 + x^4*y3*b6*b12 - x^4*y3*b8*b12 + x^4*y3*g9*d - x^2*y1*y2*b5*b9*d - x^2*y2*y3*b6*b9*d - x^2*y1*y2*b9^2*d - 2*x^4*y1*b11*d + x^4*y3*b12*d - x^2*y2*y3*b5*d^2 - x^2*y2*y3*b9*d^2 - x^2*y1*y2*b9*b11 - x^2*y2*y3*b9*b12 + 2*x^2*y2*y3*b2*d + x^2*y1*y2*b6*d + x^3*z4*b8*d - x^2*y2*y3*b11*d + x^3*z4*d^2 - y1*y3^2*b9*d^2 + y3^3*d^3 + x^2*y1*y2*g9 + 2*x^2*y1*y2*b12 + x^3*z4*b12 - y1*y2^2*b5*d - y2^2*y3*b6*d + y1^3*b9*d - 2*y1*y2^2*b9*d - x*y3*z3*b9*d - y1^2*y3*d^2 + y2^2*y3*d^2 + 2*y1*y2^2*b2 - y1^3*b11 - y1*y2^2*b11 - y1^2*y3*b12 - y2^2*y3*b12 - z2*z3,
-x^4*y1*b9^2*d - x^4*y3*b5*d^2 - x^4*y1*b5*b11 - x^4*y1*b9*b11 - x^4*y3*b5*b12 - x^4*y3*b9*b12 + x^4*y1*b6*d + x^4*y1*b8*d - x^2*y2*y3*b9^2*d - x^4*y3*b11*d + x^4*y1*d^2 + x^4*y1*g9 + 3*x^4*y1*b12 - x^2*y1*y2*b5*d + x^2*y2*y3*b6*d - x^2*y2*y3*b8*d - x^2*y1*y2*b9*d + x^3*z4*b9*d - 2*x^2*y2*y3*d^2 + x^2*y2*y3*g9 + 2*x^2*y1*y2*b2 + x^3*z2*b8 - 2*x^2*y1*y2*b11 - x^3*z4*b11 - y2^2*y3*b9*d + y2^2*y3*b2 + x*y2*z2*b9 - y1^2*y3*b11 - y1*y3^2*b12 - x*y3*z3*d - z3*z4 - y2*t,
x^5*y3*b5*b8*d^2 + x^5*y1*b9^2*d^2 + x^5*y3*b5*d^3 - x^5*y3*b9*d^3 + x^5*y1*b6*b8*d - 2*x^5*y1*b8^2*d + 2*x^5*y3*b8*b11*d - 2*x^5*y1*b9*b11*d + x^5*y3*b5*b12*d - x^5*y3*b9*b12*d + x^5*y1*b6*d^2 - 4*x^5*y1*b8*d^2 + x^3*y2*y3*b5*b9*d^2 + x^3*y2*y3*b9^2*d^2 + 3*x^5*y3*b11*d^2 - 2*x^5*y1*d^3 + x^5*y1*b11^2 + x^5*y1*b6*b12 - 2*x^5*y1*b8*b12 + 3*x^5*y3*b11*b12 + x^3*y1*y2*b5*b8*d + x^3*y2*y3*b6*b8*d + x^3*y1*y2*b6*b9*d - 3*x^3*y1*y2*b8*b9*d + x^3*y2*y3*b9*b11*d - 2*x^5*y1*b12*d + x^3*y1*y2*b5*d^2 - x^3*y2*y3*b6*d^2 + 2*x^3*y2*y3*b8*d^2 - 3*x^3*y1*y2*b9*d^2 + x*y1*y3^2*b9^2*d^2 + 2*x^3*y2*y3*d^3 + x*y3^3*b5*d^3 - x^3*y1*y2*b6*b11 + 2*x^3*y1*y2*b8*b11 + x^3*y1*y2*b5*b12 + 2*x^3*y2*y3*b8*b12 - x^3*y1*y2*b9*b12 - x^3*y2*y3*g9*d + x^4*z2*b8*d + x*y1*y2^2*b5*b9*d + x*y2^2*y3*b6*b9*d - x*y1^3*b9^2*d + 2*x^3*y1*y2*b11*d + x^4*z2*d^2 - x*y1^2*y3*b5*d^2 + x*y2^2*y3*b5*d^2 - x*y1*y3^2*b6*d^2 + 2*x*y2^2*y3*b9*d^2 + x*y3^3*b11*d^2 - x*y1^3*b5*b11 - x*y1^2*y3*b6*b11 - x*y1^3*b9*b11 + 2*x*y1*y2^2*b9*b11 + x*y1*y3^2*b11^2 + x^4*z2*b12 - x*y1^2*y3*b5*b12 - x*y1*y3^2*b6*b12 - x*y1^2*y3*b9*b12 + 2*x*y2^2*y3*b9*b12 + x*y3^3*b11*b12 - x*y1*y3^2*g9*d - 2*x*y2^2*y3*b2*d + x*y1^3*b6*d - x*y1*y2^2*b6*d + x^2*y3*z3*b8*d - 2*x^2*y1*z3*b9*d + x*y1^2*y3*b11*d + x*y2^2*y3*b11*d + 2*x^2*y3*z3*d^2 + x*y1^3*g9 - x*y1*y2^2*g9 + 2*x^2*y1*z3*b11 + 2*x*y1^3*b12 - 2*x*y1*y2^2*b12 + 2*x^2*y3*z3*b12 + y1*y2*z1*b5*d + y2*y3*z1*b6*d + y1*y2*z1*b9*d + y2*y3*z3*b9*d - y3^2*z4*b11*d - 2*y1*y2*z1*b2 - y2*y3*z3*b2 + 2*y1*y2*z1*b11 + y2*y3*z3*b11 + 2*y2*y3*z1*b12 - y3^2*z2*b12 - z3*t,
x^6*b6*b8*d - x^6*b8^2*d + x^6*b6*d^2 - 3*x^6*b8*d^2 - 2*x^6*d^3 + x^6*b6*b12 - x^6*b8*b12 + x^4*y2*b5*b8*d + x^4*y2*b6*b9*d - x^4*y2*b8*b9*d - 2*x^6*b12*d + x^4*y2*b5*d^2 - 2*x^4*y2*b9*d^2 + x^2*y3^2*b9^2*d^2 - x^4*y2*b6*b11 + x^4*y2*b8*b11 + x^4*y2*b5*b12 + x^2*y2^2*b5*b9*d + x^2*y2^2*b9^2*d + 2*x^4*y2*b11*d - 2*x^2*y3^2*b6*d^2 + x^2*y1*y3*b9*d^2 + x^2*y3^2*d^3 + x^2*y2^2*b9*b11 - x^2*y3^2*g9*d - x^2*y2^2*b6*d - x^2*y1^2*b8*d + x^2*y2^2*b8*d - x^2*y1*y3*b11*d - 3*x^2*y3^2*b12*d - x^2*y1^2*d^2 + x^2*y2^2*d^2 + y2*y3^2*b5*d^2 + y2*y3^2*b9*d^2 - x^2*y2^2*g9 - x^2*y1^2*b12 - x^2*y2^2*b12 - y2*y3^2*b2*d + y2^3*b5*d - x*y3*z2*b5*d + y1*y2*y3*b6*d - x*y3*z4*b6*d - y1^2*y2*b9*d + 2*y2^3*b9*d - x*y3*z2*b9*d + y2*y3^2*b11*d + x*y3*z4*d^2 - 2*y2^3*b2 + y1^2*y2*b11 + y2^3*b11 - x*y3*z2*b11 + 2*y1*y2*y3*b12 - x*y3*z4*b12 + y3*t*d - z2^2,
-x^6*b6*b9*d + x^6*b8*b9*d + 2*x^6*b9*d^2 + x^6*b6*b11 - x^6*b8*b11 - x^4*y2*b5*b9*d - x^4*y2*b9^2*d - 2*x^6*b11*d - x^4*y2*b9*b11 + x^4*y2*b6*d - x^4*y2*b8*d + x^2*y1*y3*b9^2*d - x^4*y2*d^2 + x^4*y2*g9 + x^2*y1*y3*b5*b11 + x^2*y1*y3*b9*b11 + x^4*y2*b12 + x^2*y3^2*b5*b12 + x^2*y3^2*b9*b12 - x^2*y2^2*b5*d - 2*x^2*y1*y3*b6*d - x^2*y1*y3*b8*d + x^2*y1^2*b9*d - 2*x^2*y2^2*b9*d - x^2*y1*y3*g9 + 2*x^2*y2^2*b2 + x^3*z3*b6 - x^3*z3*b8 - x^2*y1^2*b11 - x^2*y2^2*b11 - 4*x^2*y1*y3*b12 - 2*x^3*z3*d + y1*y2*y3*b5*d - x*y3*z4*b5*d + y2*y3^2*b6*d - x*y3*z4*b9*d - y1*y2*y3*b2 + x*y2*z3*b5 - x*y3*z2*b6 + y1*y2*y3*b11 + y2*y3^2*b12 + x*y3*z2*d - z2*z4 + y1*t,
x^7*b5*b8*d^2 + x^7*b5*d^3 - x^7*b2*b8*d + 2*x^7*b8*b11*d + x^7*b5*b12*d - x^7*b2*d^2 - x^5*y2*b5*b9*d^2 - x^5*y2*b9^2*d^2 + 2*x^7*b11*d^2 - x^7*b2*b12 + 2*x^7*b11*b12 - x^5*y2*b6*b8*d + 2*x^5*y2*b8^2*d + x^5*y2*b2*b9*d + x^5*y2*b5*b11*d - x^3*y1*y3*b5^2*d^2 - x^5*y2*b6*d^2 - x^3*y3^2*b5*b6*d^2 + 4*x^5*y2*b8*d^2 + x^3*y1*y3*b9^2*d^2 + 2*x^5*y2*d^3 + x^3*y3^2*b5*d^3 + x^3*y3^2*b9*d^3 - x^5*y2*b2*b11 + x^5*y2*b11^2 - x^5*y2*b6*b12 + 2*x^5*y2*b8*b12 + x^3*y1*y3*b2*b5*d - x^3*y1^2*b5*b6*d - x^3*y1*y3*b6^2*d + x^3*y1^2*b5*b8*d + x^3*y1*y3*b6*b8*d - x^3*y2^2*b6*b9*d + 3*x^3*y2^2*b8*b9*d - x^3*y1*y3*b5*b11*d - x^3*y3^2*b6*b11*d + x^3*y1*y3*b9*b11*d + 2*x^5*y2*b12*d + x^3*y3^2*b9*b12*d + 2*x^3*y1^2*b5*d^2 - x^3*y2^2*b5*d^2 + x^3*y1*y3*b6*d^2 - 2*x^3*y1*y3*b8*d^2 + 3*x^3*y2^2*b9*d^2 - x*y2*y3^2*b9^2*d^2 - 2*x^3*y1*y3*d^3 + x^3*y1^2*b2*b6 - x^3*y1^2*b2*b8 - x^3*y2^2*b2*b8 - 2*x^3*y1^2*b6*b11 + x^3*y2^2*b6*b11 + 2*x^3*y1^2*b8*b11 - x^3*y3^2*b2*b12 - x^3*y2^2*b5*b12 - 2*x^3*y1*y3*b6*b12 + 2*x^3*y1*y3*b8*b12 + x^3*y2^2*b9*b12 - x^3*y1*y3*g9*d - 2*x^3*y1^2*b2*d - x*y1^2*y2*b5^2*d - 2*x*y1*y2*y3*b5*b6*d - x*y2*y3^2*b6^2*d + x^4*z3*b8*d + x*y1^2*y2*b9^2*d + 4*x^3*y1^2*b11*d - 2*x^3*y2^2*b11*d + x^4*z3*d^2 + 2*x*y1*y2*y3*b5*d^2 - x^2*y3*z4*b5*d^2 + 3*x*y2*y3^2*b6*d^2 - x^2*y3*z4*b9*d^2 + x*y1^2*y2*b2*b5 + x*y1*y2*y3*b2*b6 - x*y2^3*b2*b9 - x*y1^2*y2*b5*b11 - x*y1*y2*y3*b6*b11 + x*y1^2*y2*b9*b11 + x^4*z3*b12 - x*y1*y2*y3*b5*b12 - x*y2*y3^2*b6*b12 + x*y1*y2*y3*b9*b12 + x*y2*y3^2*g9*d - 2*x*y1*y2*y3*b2*d + x^2*y3*z4*b2*d + 2*x^2*y2*z3*b5*d - x*y1^2*y2*b6*d + x*y2^3*b6*d - x^2*y3*z2*b6*d - x^2*y3*z2*b8*d + 2*x^2*y2*z3*b9*d + 2*x*y1*y2*y3*b11*d - x^2*y3*z4*b11*d + 4*x*y2*y3^2*b12*d - x*y1^2*y2*g9 + x*y2^3*g9 - 2*x^2*y2*z3*b2 + 2*x^2*y2*z3*b11 - 2*x*y1^2*y2*b12 + 2*x*y2^3*b12 - 2*x^2*y3*z2*b12 - y1^2*z1*b5*d - y1*y3*z3*b5*d - y1*y3*z1*b6*d - y3^2*z3*b6*d - y2^2*z1*b9*d + y1^2*z1*b2 + y2^2*z1*b2 + y1*y3*z3*b2 - 2*y1^2*z1*b11 - y1*y3*z3*b11 - 2*y1*y3*z1*b12 - y3^2*z3*b12 - z2*t,
x^6*b9^2*d + x^6*b6*b8 - x^6*b8^2 + x^6*b5*b11 + x^6*b9*b11 - x^6*b6*d - 3*x^6*b8*d - x^6*d^2 - x^6*g9 + x^4*y2*b5*b8 + x^4*y2*b6*b9 - x^4*y2*b8*b9 - 3*x^6*b12 + x^4*y2*b5*d + x^2*y3^2*b9^2*d - 2*x^4*y2*b2 + x^2*y2^2*b5*b9 + x^4*y2*b11 - 2*x^2*y3^2*b6*d + x^2*y1*y3*b9*d - x^2*y3^2*g9 + x^2*y2^2*b6 - x^2*y1^2*b8 - x^2*y2^2*b8 - 3*x^2*y3^2*b12 - 2*x^2*y2^2*d + y2*y3^2*b5*d + y2*y3^2*b9*d - y2*y3^2*b2 + y2^3*b5 - x*y3*z2*b5 + y1*y2*y3*b6 - x*y3*z4*b6 - y1^2*y2*b9 - x*y3*z2*b9 + x*y3*z4*d - 2*x*y2*z3 - z4^2 + y3*t,
-x^7*b9^2*d^2 + x^7*b6*b8*d + x^7*b8^2*d + 2*x^7*b9*b11*d + x^7*b6*d^2 + x^7*b8*d^2 - x^7*b11^2 + x^7*b6*b12 + x^7*b8*b12 + x^5*y2*b8*b9*d - x^3*y3^2*b5^2*d^2 - x^5*y2*b9*d^2 + x^5*y2*b9*b12 + x^3*y3^2*b2*b5*d - 2*x^3*y1*y3*b5*b6*d + x^3*y1*y3*b5*b8*d + x^3*y2^2*b5*b9*d + x^3*y1^2*b9^2*d + 2*x^3*y2^2*b9^2*d + 2*x^5*y2*b11*d - x^3*y3^2*b5*b11*d + 3*x^3*y1*y3*b5*d^2 - x^3*y3^2*b8*d^2 + x^3*y1*y3*b9*d^2 - x^3*y3^2*d^3 + x^3*y1*y3*b2*b6 - x^3*y1^2*b6^2 - x^3*y1*y3*b2*b8 + x^3*y1^2*b6*b8 + x^3*y2^2*b6*b8 + x^3*y3^2*b2*b11 + x^3*y1^2*b5*b11 + x^3*y1*y3*b8*b11 + x^3*y1^2*b9*b11 + x^3*y1*y3*b5*b12 + x^3*y3^2*b6*b12 + x^3*y3^2*b8*b12 + x^3*y1*y3*b9*b12 - 2*x^3*y1*y3*b2*d - x*y1*y2*y3*b5^2*d + x^3*y1^2*b6*d - x^3*y2^2*b6*d - x*y2*y3^2*b5*b6*d - x^3*y1^2*b8*d + x^3*y2^2*b8*d + x^4*z3*b9*d - x^3*y3^2*b12*d - x^3*y1^2*d^2 + x^3*y2^2*d^2 + x*y2*y3^2*b5*d^2 + x*y2*y3^2*b9*d^2 - x^3*y1^2*g9 - x^3*y2^2*g9 + x*y1*y2*y3*b2*b5 + x*y2*y3^2*b2*b6 - x*y1^2*y2*b5*b6 - x*y1*y2*y3*b6^2 + x*y2^3*b6*b9 - x^4*z3*b11 - x*y1*y2*y3*b5*b11 - 3*x^3*y1^2*b12 - x^3*y2^2*b12 - x*y2*y3^2*b5*b12 + x*y1^2*y2*b5*d + x*y2^3*b5*d - x^2*y3*z2*b5*d + 2*x*y1*y2*y3*b6*d - x^2*y3*z4*b6*d - x^2*y3*z4*b8*d - x*y1^2*y2*b9*d + 3*x*y2^3*b9*d - x^2*y3*z2*b9*d - 2*x*y1^2*y2*b2 - 2*x*y2^3*b2 + x^2*y3*z2*b2 + x^2*y2*z3*b6 + 2*x^2*y2*z3*b8 + 4*x*y1^2*y2*b11 + x^2*y3*z2*b11 + 4*x*y1*y2*y3*b12 + 2*x^2*y2*z3*d - y1*y3*z1*b5*d - y3^2*z3*b5*d + y1*y3*z1*b2 + y3^2*z3*b2 - y2^2*z3*b5 - y1^2*z1*b6 + y2^2*z1*b6 - y1*y3*z3*b6 + y2^2*z3*b9 - y1*y3*z1*b11 - y3^2*z1*b12 - z4*t,
x^8*b6*b8*d^2 + x^8*b8^2*d^2 + x^8*b6*d^3 + 2*x^8*b8*d^3 + x^8*d^4 + x^8*b6*b12*d + 4*x^8*b8*b12*d - x^6*y2*b5*b8*d^2 - x^6*y2*b6*b9*d^2 - x^6*y2*b8*b9*d^2 + 4*x^8*b12*d^2 - x^6*y2*b5*d^3 - x^4*y3^2*b5^2*d^3 - x^6*y2*b9*d^3 + 2*x^4*y3^2*b9^2*d^3 + 3*x^8*b12^2 + 2*x^6*y2*b2*b8*d + x^6*y2*b6*b11*d - 2*x^6*y2*b8*b11*d - x^6*y2*b5*b12*d - 3*x^6*y2*b9*b12*d + 2*x^6*y2*b2*d^2 + 2*x^4*y3^2*b2*b5*d^2 - 2*x^4*y1*y3*b5*b6*d^2 - x^4*y3^2*b8^2*d^2 + x^4*y2^2*b5*b9*d^2 - x^4*y1^2*b9^2*d^2 + 2*x^4*y2^2*b9^2*d^2 - 2*x^6*y2*b11*d^2 - 3*x^4*y3^2*b5*b11*d^2 - x^4*y3^2*b9*b11*d^2 + x^4*y1*y3*b5*d^3 - 2*x^4*y3^2*b6*d^3 - 2*x^4*y3^2*b8*d^3 + x^4*y1*y3*b9*d^3 + 2*x^6*y2*b2*b12 + 2*x^4*y1*y3*b2*b6*d - x^4*y1^2*b6^2*d - 2*x^4*y1*y3*b2*b8*d + 2*x^4*y2^2*b6*b8*d + 2*x^4*y1^2*b8^2*d - 2*x^4*y2^2*b8^2*d - 2*x^4*y2^2*b2*b9*d + 2*x^4*y3^2*b2*b11*d - x^4*y2^2*b5*b11*d - 3*x^4*y1*y3*b6*b11*d + 2*x^4*y1*y3*b8*b11*d + 2*x^4*y1^2*b9*b11*d - x^4*y2^2*b9*b11*d - 2*x^4*y3^2*b11^2*d - 3*x^4*y1*y3*b5*b12*d + x^4*y1*y3*b9*b12*d - x^4*y3^2*g9*d^2 - 4*x^4*y1*y3*b2*d^2 + x^4*y1^2*b6*d^2 + x^4*y2^2*b6*d^2 + 4*x^4*y1^2*b8*d^2 - 4*x^4*y2^2*b8*d^2 - 2*x^2*y2*y3^2*b8*b9*d^2 + 4*x^4*y1*y3*b11*d^2 - 2*x^4*y3^2*b12*d^2 + 2*x^4*y1^2*d^3 - 2*x^4*y2^2*d^3 + x^2*y2*y3^2*b5*d^3 - x^2*y2*y3^2*b9*d^3 + y3^4*b9^2*d^3 + 2*x^4*y2^2*b2*b11 - x^4*y1^2*b11^2 - x^4*y2^2*b11^2 - 3*x^4*y1^2*b6*b12 + x^4*y2^2*b6*b12 + 4*x^4*y1^2*b8*b12 - 2*x^4*y1*y3*b11*b12 + 2*x^4*y3^2*b12^2 + 2*x^2*y2*y3^2*b2*b6*d - 2*x^2*y1^2*y2*b5*b8*d - 2*x^2*y1*y2*y3*b6*b8*d + 2*x^2*y2^3*b6*b9*d + 2*x^2*y1^2*y2*b8*b9*d - 4*x^2*y2^3*b8*b9*d - x^2*y2*y3^2*b6*b11*d + 6*x^4*y1^2*b12*d - 2*x^4*y2^2*b12*d + x^2*y2*y3^2*b5*b12*d - x^2*y2*y3^2*b9*b12*d - 2*x^2*y2*y3^2*b2*d^2 - 3*x^2*y1^2*y2*b5*d^2 + x^2*y2^3*b5*d^2 - x^3*y3*z2*b5*d^2 - 2*x^2*y1*y2*y3*b6*d^2 - x^3*y3*z4*b6*d^2 - 2*x^3*y3*z4*b8*d^2 + x^2*y1^2*y2*b9*d^2 - 3*x^2*y2^3*b9*d^2 - x^3*y3*z2*b9*d^2 - 2*y1^2*y3^2*b9^2*d^2 + y2^2*y3^2*b9^2*d^2 + 2*x^2*y2*y3^2*b11*d^2 - 2*x^3*y3*z4*d^3 - 2*y1*y3^3*b5*d^3 - 2*y3^4*b6*d^3 - 2*x^2*y1^2*y2*b2*b6 + 2*x^2*y1^2*y2*b2*b8 + 2*x^2*y2^3*b2*b8 + 3*x^2*y1^2*y2*b6*b11 - x^2*y2^3*b6*b11 - 4*x^2*y1^2*y2*b8*b11 + 2*x^2*y2*y3^2*b2*b12 - 3*x^2*y1^2*y2*b5*b12 + x^2*y2^3*b5*b12 - 4*x^2*y1*y2*y3*b8*b12 + x^2*y1^2*y2*b9*b12 + x^2*y2^3*b9*b12 + 4*x^2*y1^2*y2*b2*d + 2*x^3*y3*z2*b2*d + y1^2*y2^2*b5^2*d + 2*x^3*y2*z3*b6*d + 2*y1*y2^2*y3*b5*b6*d + y2^2*y3^2*b6^2*d + y1^4*b9^2*d - y1^2*y2^2*b9^2*d - y2^4*b9^2*d - 6*x^2*y1^2*y2*b11*d + 2*x^2*y2^3*b11*d - 2*x^3*y3*z2*b11*d - y1^2*y3^2*b5*b11*d - y1*y3^3*b6*b11*d - y1^2*y3^2*b9*b11*d - 4*x^2*y1*y2*y3*b12*d - 4*x^3*y3*z4*b12*d - y1*y3^3*b5*b12*d - y3^4*b6*b12*d - y1*y3^3*b9*b12*d - y3^4*g9*d^2 + 2*y1*y3^3*b2*d^2 + 2*y1^3*y3*b5*d^2 - 2*y1*y2^2*y3*b5*d^2 - 2*x*y3^2*z3*b5*d^2 + 2*y1^2*y3^2*b6*d^2 - 2*y2^2*y3^2*b6*d^2 - 2*x*y3^2*z3*b9*d^2 - 2*y1*y3^3*b11*d^2 - 2*y3^4*b12*d^2 + y2^2*y3^2*b2^2 - 2*y1^2*y2^2*b2*b5 - 2*y1*y2^2*y3*b2*b6 + 2*y2^4*b2*b9 + y1^4*b5*b11 + y1^2*y2^2*b5*b11 + y1^3*y3*b6*b11 + y1*y2^2*y3*b6*b11 + y1^4*b9*b11 - 3*y1^2*y2^2*b9*b11 - y1^2*y3^2*b11^2 + 4*x^3*y2*z3*b12 + y1^3*y3*b5*b12 + y1*y2^2*y3*b5*b12 + y1^2*y3^2*b6*b12 + y2^2*y3^2*b6*b12 + y1^3*y3*b9*b12 - 3*y1*y2^2*y3*b9*b12 - 2*y1*y3^3*b11*b12 - y3^4*b12^2 + 2*y1^2*y3^2*g9*d - 2*y2^2*y3^2*g9*d - 2*y1^3*y3*b2*d + 2*y1*y2^2*y3*b2*d + 2*x*y3^2*z3*b2*d - 2*x*y2^2*z3*b5*d - 2*x*y1*y3*z3*b6*d + 2*x*y1^2*z3*b9*d - 4*x*y2^2*z3*b9*d + 2*y1^3*y3*b11*d - 2*y1*y2^2*y3*b11*d - 2*x*y3^2*z3*b11*d + 2*y1^2*y3^2*b12*d - 2*y2^2*y3^2*b12*d - y1^4*g9 + 2*y1^2*y2^2*g9 - y2^4*g9 + 4*x*y2^2*z3*b2 - 2*x*y1^2*z3*b11 - 2*x*y2^2*z3*b11 - 4*x*y1*y3*z3*b12 - t^2,
-2*x^6*y3*b5*b9*d^2 - 2*x^6*y3*b9^2*d^2 + x^6*y3*b8^2*d - 2*x^6*y1*b6*b9*d + 2*x^6*y1*b8*b9*d + x^6*y3*b5*b11*d - x^6*y3*b9*b11*d + 2*x^6*y3*b6*d^2 + 2*x^6*y3*b8*d^2 + 4*x^6*y1*b9*d^2 + 2*x^6*y1*b6*b11 - 2*x^6*y1*b8*b11 + x^6*y3*b11^2 + x^6*y3*b6*b12 + x^6*y3*g9*d - 2*x^4*y1*y2*b5*b9*d - 2*x^4*y2*y3*b6*b9*d + 2*x^4*y2*y3*b8*b9*d - 2*x^4*y1*y2*b9^2*d - 4*x^6*y1*b11*d + 2*x^6*y3*b12*d - 2*x^4*y2*y3*b5*d^2 - x^2*y3^3*b9^2*d^2 + x^4*y2*y3*b6*b11 - 2*x^4*y1*y2*b9*b11 - x^4*y2*y3*b5*b12 - x^4*y2*y3*b9*b12 + 2*x^4*y2*y3*b2*d + 2*x^4*y1*y2*b6*d + x^5*z4*b8*d - x^5*z2*b9*d + x^2*y1^2*y3*b9^2*d - 2*x^4*y2*y3*b11*d + x^5*z4*d^2 + 2*x^2*y3^3*b6*d^2 - 2*x^2*y1*y3^2*b9*d^2 + 2*x^4*y1*y2*g9 + x^5*z2*b11 + x^2*y1^2*y3*b5*b11 + x^2*y1*y3^2*b6*b11 + x^2*y1^2*y3*b9*b11 + 4*x^4*y1*y2*b12 + x^5*z4*b12 + x^2*y1*y3^2*b5*b12 + x^2*y3^3*b6*b12 + x^2*y1*y3^2*b9*b12 + x^2*y3^3*g9*d - 2*x^2*y1*y2^2*b5*d + x^3*y3*z3*b5*d - 2*x^2*y1^2*y3*b6*d + 2*x^2*y1^3*b9*d - 4*x^2*y1*y2^2*b9*d + 2*x^2*y3^3*b12*d - x^2*y1^2*y3*g9 + x^2*y2^2*y3*g9 + 4*x^2*y1*y2^2*b2 + x^3*y1*z3*b6 + x^3*y2*z2*b8 - x^3*y1*z3*b8 - 2*x^2*y1^3*b11 - 2*x^2*y1*y2^2*b11 + x^3*y3*z3*b11 - 4*x^2*y1^2*y3*b12 - 2*x^3*y1*z3*d + x*y2*y3*z1*b2 + x*y1*y2*z3*b5 + x*y2*y3*z3*b6 + x*y2^2*z2*b9 + x*y1*y3*z4*b11 + x*y3^2*z4*b12 - y3^2*t*d + y1^2*t - y2^2*t,
x*y2*y3*b2 + y3*z1*d + y2*z2 + y1*z3 + x*t,
x^3*y3*b5*d + x^3*y1*b6 - x^3*y1*b8 + x^3*y3*b11 - 2*x^3*y1*d + x*y1*y2*b5 + x*y2*y3*b6 + x^2*z2 + y1*z1 + y3*z3 + y2*z4,
-x^5*b9*d + x^5*b11 + x^3*y2*b8 + x*y2^2*b9 + x^2*z3 + y2*z1 - y3*z2 + y1*z4,
x^5*b8*d + x^5*d^2 + x^5*b12 + x*y1*y3*b11 + x*y3^2*b12 - y3*z4*d + y1*z2 + y2*z3,
-y3^2*d + y1^2 - y2^2 + x*z1
];
octic:=-x^16*b8^2*d^2 - 2*x^16*b8*d^3 - x^16*d^4 - 2*x^16*b8*b12*d - 2*x^14*y2*b8*b9*d^2 - 2*x^16*b12*d^2 - 2*x^14*y2*b9*d^3 + x^12*y3^2*b9^2*d^3 - x^16*b12^2 + 2*x^14*y2*b8*b11*d - 2*x^14*y2*b9*b12*d + 2*x^12*y1*y3*b5*b8*d^2 - 2*x^12*y3^2*b8^2*d^2 + 2*x^12*y1*y3*b8*b9*d^2 - x^12*y2^2*b9^2*d^2 + 2*x^14*y2*b11*d^2 + x^12*y3^2*b5*b11*d^2 + x^12*y3^2*b9*b11*d^2 + 2*x^12*y1*y3*b5*d^3 - 2*x^12*y3^2*b6*d^3 - 4*x^12*y3^2*b8*d^3 + 2*x^12*y1*y3*b9*d^3 - x^12*y3^2*d^4 + 2*x^14*y2*b11*b12 + 2*x^12*y1^2*b6*b8*d - 2*x^12*y1^2*b8^2*d + 2*x^12*y2^2*b8^2*d - 2*x^12*y1*y3*b8*b11*d + 2*x^12*y2^2*b9*b11*d + 2*x^12*y1*y3*b5*b12*d - x^12*y3^2*b6*b12*d - 4*x^12*y3^2*b8*b12*d + 2*x^12*y1*y3*b9*b12*d - x^12*y3^2*g9*d^2 + 2*x^12*y1^2*b6*d^2 - 6*x^12*y1^2*b8*d^2 + 2*x^12*y2^2*b8*d^2 + 4*x^10*y2*y3^2*b5*b8*d^2 + 2*x^10*y1*y2*y3*b5*b9*d^2 + 6*x^10*y1*y2*y3*b9^2*d^2 - 2*x^12*y1*y3*b11*d^2 - 6*x^12*y3^2*b12*d^2 - 4*x^12*y1^2*d^3 + 4*x^10*y2*y3^2*b5*d^3 + x^8*y3^4*b5^2*d^3 + 2*x^8*y3^4*b5*b9*d^3 + 3*x^8*y3^4*b9^2*d^3 - x^12*y2^2*b11^2 + 2*x^12*y1^2*b6*b12 - 2*x^12*y1^2*b8*b12 + 2*x^12*y2^2*b8*b12 - 2*x^12*y1*y3*b11*b12 - 3*x^12*y3^2*b12^2 + 2*x^10*y1^2*y2*b5*b8*d + 6*x^10*y1*y2*y3*b6*b8*d - 8*x^10*y1*y2*y3*b8^2*d + 2*x^10*y1^2*y2*b6*b9*d - 2*x^10*y1^2*y2*b8*b9*d + 4*x^10*y2^3*b8*b9*d + 2*x^10*y1*y2*y3*b5*b11*d + x^10*y2*y3^2*b6*b11*d + 2*x^10*y2*y3^2*b8*b11*d - 4*x^12*y1^2*b12*d + 3*x^10*y2*y3^2*b5*b12*d - x^10*y2*y3^2*b9*b12*d - 2*x^10*y2*y3^2*b2*d^2 + 2*x^10*y1^2*y2*b5*d^2 - x^8*y1^2*y3^2*b5^2*d^2 - 2*x^10*y1*y2*y3*b6*d^2 + 2*x^8*y1*y3^3*b5*b6*d^2 - 16*x^10*y1*y2*y3*b8*d^2 - 2*x^8*y1*y3^3*b5*b8*d^2 - x^8*y3^4*b8^2*d^2 - 4*x^10*y1^2*y2*b9*d^2 + 2*x^10*y2^3*b9*d^2 - 2*x^8*y1^2*y3^2*b5*b9*d^2 + 4*x^8*y2^2*y3^2*b5*b9*d^2 + 2*x^8*y1*y3^3*b6*b9*d^2 - 2*x^8*y1*y3^3*b8*b9*d^2 - 3*x^8*y1^2*y3^2*b9^2*d^2 + 4*x^8*y2^2*y3^2*b9^2*d^2 + 4*x^10*y2*y3^2*b11*d^2 + x^8*y3^4*b5*b11*d^2 + x^8*y3^4*b9*b11*d^2 - 4*x^10*y1*y2*y3*d^3 - 4*x^8*y1*y3^3*b5*d^3 - 4*x^8*y3^4*b6*d^3 - 2*x^8*y3^4*b8*d^3 - 4*x^8*y1*y3^3*b9*d^3 - 2*x^10*y1^2*y2*b6*b11 + 2*x^10*y1^2*y2*b8*b11 - 2*x^10*y2^3*b8*b11 + 2*x^10*y1*y2*y3*b11^2 + 2*x^10*y1^2*y2*b5*b12 + 2*x^10*y1*y2*y3*b6*b12 - 4*x^10*y1*y2*y3*b8*b12 + 2*x^10*y2^3*b9*b12 + 4*x^10*y2*y3^2*b11*b12 - 4*x^10*y1*y2*y3*g9*d - 2*x^8*y1^3*y3*b5*b6*d + x^8*y1^2*y3^2*b6^2*d + 2*x^8*y1^3*y3*b5*b8*d + 6*x^8*y1*y2^2*y3*b5*b8*d - 2*x^8*y1^2*y3^2*b6*b8*d + 4*x^8*y2^2*y3^2*b6*b8*d + 2*x^8*y1^2*y3^2*b8^2*d - 2*x^8*y2^2*y3^2*b8^2*d + 2*x^8*y1^2*y2^2*b5*b9*d - 2*x^8*y1^3*y3*b6*b9*d + 6*x^8*y1*y2^2*y3*b6*b9*d + 2*x^8*y1^3*y3*b8*b9*d - 10*x^8*y1*y2^2*y3*b8*b9*d + 4*x^8*y1^2*y2^2*b9^2*d + 2*x^8*y2^4*b9^2*d + 4*x^10*y1^2*y2*b11*d - x^8*y2^2*y3^2*b5*b11*d - x^8*y1*y3^3*b6*b11*d - 2*x^8*y1*y3^3*b8*b11*d + x^8*y2^2*y3^2*b9*b11*d - 12*x^10*y1*y2*y3*b12*d + x^8*y1*y3^3*b5*b12*d - 2*x^8*y3^4*b6*b12*d - 2*x^8*y3^4*b8*b12*d + x^8*y1*y3^3*b9*b12*d - 2*x^8*y3^4*g9*d^2 + 4*x^8*y1^3*y3*b5*d^2 + 8*x^8*y1*y2^2*y3*b5*d^2 + 2*x^6*y1*y2*y3^3*b5^2*d^2 + 2*x^6*y2*y3^4*b5*b6*d^2 + 8*x^8*y1^2*y3^2*b8*d^2 + 4*x^8*y1^3*y3*b9*d^2 - 8*x^8*y1*y2^2*y3*b9*d^2 + 2*x^6*y1*y2*y3^3*b5*b9*d^2 + 2*x^6*y2*y3^4*b6*b9*d^2 - 2*x^6*y2*y3^4*b8*b9*d^2 + 4*x^6*y1*y2*y3^3*b9^2*d^2 - 6*x^8*y3^4*b12*d^2 + 6*x^8*y1^2*y3^2*d^3 + 2*x^8*y2^2*y3^2*d^3 + 4*x^6*y2*y3^4*b5*d^3 + 2*x^6*y2*y3^4*b9*d^3 + x^4*y3^6*b9^2*d^3 - x^8*y1^4*b6^2 + 2*x^8*y1^4*b6*b8 + 2*x^8*y1^2*y2^2*b6*b8 - x^8*y1^4*b8^2 - 2*x^8*y1^2*y2^2*b8^2 - x^8*y2^4*b8^2 + 2*x^8*y1^2*y2^2*b5*b11 + 2*x^8*y1^3*y3*b6*b11 - 2*x^8*y1*y2^2*y3*b6*b11 - 2*x^8*y1^3*y3*b8*b11 + 6*x^8*y1*y2^2*y3*b8*b11 + 4*x^8*y1^2*y2^2*b9*b11 - 2*x^8*y2^4*b9*b11 - x^8*y1^2*y3^2*b11^2 - x^8*y2^2*y3^2*b11^2 + 4*x^8*y1*y2^2*y3*b5*b12 + 3*x^8*y1^2*y3^2*b6*b12 + x^8*y2^2*y3^2*b6*b12 - 2*x^8*y1^2*y3^2*b8*b12 + 2*x^8*y2^2*y3^2*b8*b12 - 4*x^8*y1*y3^3*b11*b12 - 3*x^8*y3^4*b12^2 + 2*x^8*y1^2*y3^2*g9*d - 2*x^8*y2^2*y3^2*g9*d - 8*x^8*y1*y2^2*y3*b2*d - 2*x^6*y1^3*y2*y3*b5^2*d + 4*x^8*y1^4*b6*d - 4*x^8*y1^2*y2^2*b6*d + 2*x^6*y1*y2*y3^3*b6^2*d - 6*x^8*y1^4*b8*d - 4*x^8*y1^2*y2^2*b8*d + 2*x^8*y2^4*b8*d - 2*x^6*y1^2*y2*y3^2*b5*b8*d - 2*x^6*y1*y2*y3^3*b6*b8*d - 2*x^6*y1^3*y2*y3*b5*b9*d + 6*x^6*y1*y2^3*y3*b5*b9*d - 2*x^6*y1^2*y2*y3^2*b6*b9*d + 4*x^6*y2^3*y3^2*b6*b9*d + 2*x^6*y1^2*y2*y3^2*b8*b9*d - 4*x^6*y2^3*y3^2*b8*b9*d - 4*x^6*y1^3*y2*y3*b9^2*d + 2*x^6*y1*y2^3*y3*b9^2*d - 4*x^8*y1^3*y3*b11*d + 12*x^8*y1*y2^2*y3*b11*d + 4*x^6*y1*y2*y3^3*b5*b11*d + x^6*y2*y3^4*b6*b11*d + 2*x^6*y1*y2*y3^3*b9*b11*d + 4*x^8*y1^2*y3^2*b12*d + 3*x^6*y2*y3^4*b5*b12*d + x^6*y2*y3^4*b9*b12*d - 6*x^8*y1^4*d^2 + 2*x^8*y2^4*d^2 - 4*x^6*y2*y3^4*b2*d^2 - 8*x^6*y1^2*y2*y3^2*b5*d^2 + 4*x^6*y2^3*y3^2*b5*d^2 - 8*x^6*y1*y2*y3^3*b6*d^2 + 4*x^6*y2^3*y3^2*b9*d^2 - 2*x^4*y1^2*y3^4*b9^2*d^2 + x^4*y2^2*y3^4*b9^2*d^2 + 2*x^6*y2*y3^4*b11*d^2 - 4*x^6*y1*y2*y3^3*d^3 + 2*x^4*y1*y3^5*b5*d^3 - 2*x^4*y3^6*b6*d^3 + 2*x^4*y1*y3^5*b9*d^3 - x^4*y3^6*d^4 - 4*x^8*y1^2*y2^2*g9 - 2*x^6*y1^4*y2*b5*b6 - 2*x^6*y1^3*y2*y3*b6^2 + 2*x^6*y1^4*y2*b5*b8 + 2*x^6*y1^2*y2^3*b5*b8 + 2*x^6*y1^3*y2*y3*b6*b8 + 2*x^6*y1*y2^3*y3*b6*b8 + 2*x^6*y1^2*y2^3*b6*b9 - 2*x^6*y1^2*y2^3*b8*b9 - 2*x^6*y2^5*b8*b9 - 2*x^6*y1^3*y2*y3*b5*b11 + x^6*y1^2*y2*y3^2*b6*b11 - x^6*y2^3*y3^2*b6*b11 - 4*x^6*y1^2*y2*y3^2*b8*b11 - 4*x^6*y1^3*y2*y3*b9*b11 + 6*x^6*y1*y2^3*y3*b9*b11 + 2*x^6*y1*y2*y3^3*b11^2 - 2*x^8*y1^4*b12 - 8*x^8*y1^2*y2^2*b12 + 2*x^8*y2^4*b12 - x^6*y1^2*y2*y3^2*b5*b12 + x^6*y2^3*y3^2*b5*b12 + 2*x^6*y1*y2*y3^3*b6*b12 - 4*x^6*y1*y2*y3^3*b8*b12 - 3*x^6*y1^2*y2*y3^2*b9*b12 + 3*x^6*y2^3*y3^2*b9*b12 + 2*x^6*y2*y3^4*b11*b12 - 4*x^6*y1*y2*y3^3*g9*d + 4*x^6*y1^2*y2*y3^2*b2*d - 4*x^6*y2^3*y3^2*b2*d + 4*x^6*y1^4*y2*b5*d + 4*x^6*y1^2*y2^3*b5*d + x^4*y1^2*y2^2*y3^2*b5^2*d + 8*x^6*y1^3*y2*y3*b6*d + 2*x^4*y1*y2^2*y3^3*b5*b6*d + x^4*y2^2*y3^4*b6^2*d - 2*x^6*y1^4*y2*b9*d + 2*x^6*y2^5*b9*d + x^4*y1^4*y3^2*b9^2*d - x^4*y1^2*y2^2*y3^2*b9^2*d - x^4*y2^4*y3^2*b9^2*d - 4*x^6*y1^2*y2*y3^2*b11*d - x^4*y1^2*y3^4*b5*b11*d - x^4*y1*y3^5*b6*b11*d - x^4*y1^2*y3^4*b9*b11*d - 12*x^6*y1*y2*y3^3*b12*d - x^4*y1*y3^5*b5*b12*d - x^4*y3^6*b6*b12*d - x^4*y1*y3^5*b9*b12*d + 4*x^6*y1^3*y2*y3*d^2 - 4*x^6*y1*y2^3*y3*d^2 - x^4*y3^6*g9*d^2 - 4*x^4*y1^3*y3^3*b5*d^2 + 8*x^4*y1*y2^2*y3^3*b5*d^2 + 6*x^4*y1^2*y3^4*b6*d^2 - 2*x^4*y1^2*y3^4*b8*d^2 - 2*x^4*y2^2*y3^4*b8*d^2 - 4*x^4*y1^3*y3^3*b9*d^2 + 8*x^4*y1*y2^2*y3^3*b9*d^2 + 2*x^4*y1*y3^5*b11*d^2 - 2*x^4*y3^6*b12*d^2 - 2*x^4*y1^2*y3^4*d^3 - 2*x^4*y2^2*y3^4*d^3 + 4*x^6*y1^3*y2*y3*g9 - 4*x^6*y1*y2^3*y3*g9 - 8*x^6*y1^2*y2^3*b2 - x^4*y1^4*y2^2*b5^2 - 2*x^4*y1^3*y2^2*y3*b5*b6 - x^4*y1^2*y2^2*y3^2*b6^2 + 2*x^4*y1^2*y2^4*b5*b9 + 2*x^4*y1*y2^4*y3*b6*b9 - x^4*y2^6*b9^2 + 2*x^6*y1^4*y2*b11 + 8*x^6*y1^2*y2^3*b11 - 2*x^6*y2^5*b11 + x^4*y1^4*y3^2*b5*b11 + x^4*y1^2*y2^2*y3^2*b5*b11 + x^4*y1^3*y3^3*b6*b11 + x^4*y1*y2^2*y3^3*b6*b11 + x^4*y1^4*y3^2*b9*b11 - 3*x^4*y1^2*y2^2*y3^2*b9*b11 - x^4*y1^2*y3^4*b11^2 + 12*x^6*y1^3*y2*y3*b12 - 4*x^6*y1*y2^3*y3*b12 + x^4*y1^3*y3^3*b5*b12 + x^4*y1*y2^2*y3^3*b5*b12 + x^4*y1^2*y3^4*b6*b12 + x^4*y2^2*y3^4*b6*b12 + x^4*y1^3*y3^3*b9*b12 - 3*x^4*y1*y2^2*y3^3*b9*b12 - 2*x^4*y1*y3^5*b11*b12 - x^4*y3^6*b12^2 + 2*x^4*y1^2*y3^4*g9*d - 2*x^4*y2^2*y3^4*g9*d - 8*x^4*y1*y2^2*y3^3*b2*d + 2*x^4*y1^5*y3*b5*d - 8*x^4*y1^3*y2^2*y3*b5*d + 6*x^4*y1*y2^4*y3*b5*d - 6*x^4*y1^4*y3^2*b6*d + 4*x^4*y1^2*y2^2*y3^2*b6*d + 2*x^4*y2^4*y3^2*b6*d + 4*x^4*y1^4*y3^2*b8*d - 4*x^4*y2^4*y3^2*b8*d + 2*x^4*y1^5*y3*b9*d - 8*x^4*y1^3*y2^2*y3*b9*d + 6*x^4*y1*y2^4*y3*b9*d + 8*x^4*y1*y2^2*y3^3*b11*d + 8*x^4*y1^2*y3^4*b12*d + 7*x^4*y1^4*y3^2*d^2 - 6*x^4*y1^2*y2^2*y3^2*d^2 - x^4*y2^4*y3^2*d^2 - 2*x^2*y2*y3^6*b2*d^2 + 2*x^2*y1^2*y2*y3^4*b5*d^2 + 2*x^2*y1*y2*y3^5*b6*d^2 - 2*x^2*y2^3*y3^4*b9*d^2 - y3^8*d^4 - x^4*y1^4*y3^2*g9 + 2*x^4*y1^2*y2^2*y3^2*g9 - x^4*y2^4*y3^2*g9 + 8*x^4*y1^3*y2^2*y3*b2 - 8*x^4*y1*y2^4*y3*b2 + 2*x^4*y1^6*b6 - 4*x^4*y1^4*y2^2*b6 + 2*x^4*y1^2*y2^4*b6 - 2*x^4*y1^6*b8 + 2*x^4*y1^4*y2^2*b8 + 2*x^4*y1^2*y2^4*b8 - 2*x^4*y2^6*b8 - 2*x^4*y1^5*y3*b11 - 4*x^4*y1^3*y2^2*y3*b11 + 6*x^4*y1*y2^4*y3*b11 - 6*x^4*y1^4*y3^2*b12 + 4*x^4*y1^2*y2^2*y3^2*b12 + 2*x^4*y2^4*y3^2*b12 - 4*x^4*y1^6*d + 8*x^4*y1^4*y2^2*d - 4*x^4*y1^2*y2^4*d + 4*x^2*y1^2*y2*y3^4*b2*d - 4*x^2*y2^3*y3^4*b2*d - 4*x^2*y1^4*y2*y3^2*b5*d + 4*x^2*y1^2*y2^3*y3^2*b5*d - 4*x^2*y1^3*y2*y3^3*b6*d + 4*x^2*y1*y2^3*y3^3*b6*d + 4*x^2*y1^2*y2^3*y3^2*b9*d - 4*x^2*y2^5*y3^2*b9*d + 4*y1^2*y3^6*d^3 - 4*y2^2*y3^6*d^3 - 2*x^2*y1^4*y2*y3^2*b2 + 4*x^2*y1^2*y2^3*y3^2*b2 - 2*x^2*y2^5*y3^2*b2 + 2*x^2*y1^6*y2*b5 - 4*x^2*y1^4*y2^3*b5 + 2*x^2*y1^2*y2^5*b5 + 2*x^2*y1^5*y2*y3*b6 - 4*x^2*y1^3*y2^3*y3*b6 + 2*x^2*y1*y2^5*y3*b6 - 2*x^2*y1^4*y2^3*b9 + 4*x^2*y1^2*y2^5*b9 - 2*x^2*y2^7*b9 - 6*y1^4*y3^4*d^2 + 12*y1^2*y2^2*y3^4*d^2 - 6*y2^4*y3^4*d^2 + 4*y1^6*y3^2*d - 12*y1^4*y2^2*y3^2*d + 12*y1^2*y2^4*y3^2*d - 4*y2^6*y3^2*d - y1^8 + 4*y1^6*y2^2 - 6*y1^4*y2^4 + 4*y1^2*y2^6 - y2^8;


==> anc/Case_alpha_1_c_1/3_Verifications_alpha_1_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// Here we take a random surface S from the case \alpha_1, c=1 and verify that it is a smooth
// surface with p_g=1, q=0, K^2=2, and with a fixed point free involution.
// We work over a finite field to increase the speed of computations.

// We first give a function that tries to reduce the number of defining equations of a variety.

function RedEqs(X)
  s:=MinimalBasis(DefiningEquations(X));
  set:={1..#s};
  while #set ge 1 do
    i:=Random(set);
    set:=set diff {i};
    if X eq Scheme(Ambient(X),Remove(s,i)) then s[i]:=0;end if;
  end while;
  ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;
  if Dimension(X) eq 1 then
    return Curve(Ambient(X),ss);
    else if Dimension(X) eq 2 then
      return Surface(Ambient(X),ss);
      else return Scheme(Ambient(X),ss);
    end if;
  end if;
end function;

// Now we define a map to P^7 that will restric to the 3-canonical map of our surface.

p:=397;K:=FiniteField(p);
R<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(K,[1,2,2,2,3,3,3,3,4],"grevlex");
WP:=ProjectiveSpace(R);
P7<X0,X1,X2,X3,X4,X5,X6,X7>:=ProjectiveSpace(K,7);
phi:=map<WP->P7|[x^3,x*y1,x*y2,x*y3,z1,z2,z3,z4]>;

// We take a random surface from the family.

b5:=Random(1,p);b9:=Random(1,p);b6:=Random(1,p);b8:=Random(1,p);d:=Random(1,p);
b2:=Random(1,p);b11:=Random(1,p);g9:=Random(1,p);b12:=Random(1,p);

load "2_TheEquations_alpha_1_c_1.txt";
S:=Scheme(WP,Eqs);

// The computation of phi(S) in P^7 is slow,
// so we compute all equations of degree 4 through phi(S),
// which are enough to define the surface.

L4:=ImageSystem(phi,S,4);

// The surface embedded in P^7:

S:=Surface(P7,Sections(L4));

// We check that S is preserved by the involution \sigma:

{q div Evaluate(q,[-X0,X1,-X2,X3,-X4,X5,-X6,X7]): q in Sections(L4)} eq {-1,1};

// And \sigma is fixed point free:

Dimension(Scheme(S,[X1,X3,X5,X7])) eq -1;
Dimension(Scheme(S,[X0,X2,X4,X6])) eq -1;

// We reduce the number of defining equations of S:

#PrimeComponents(S) eq 1;
S:=PrimeComponents(S)[1];
f:=MinimalBasis(DefiningEquations(S));
S:=RedEqs(Scheme(P7,f));

// We show that S is smooth:

Dimension(SingularSubscheme(S)) eq -1;

// And compute its invariants:

GeometricGenus(S) eq 1;
SelfIntersection(CanonicalDivisor(S)) eq 2;
Irregularity(S) eq 0;



==> anc/Case_alpha_1_c_1/4_ItIsWeightedProjSpace_alpha_1_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// Here we show that the case \alpha_1, c=1 is parametrized by the Weighted projective space
// P(1,1,2,2,2,3,3,4,4)

K:=Rationals();
R<y0,y1,y2,y3, b5,b9,b6,b8,d,b2,b11,g9,b12, u, z1,z2,z3,z4,t>:=PolynomialRing(K,19);
RR<x>:=PolynomialRing(R,1);

load "2_TheEquations_alpha_1_c_1.txt";

// To obtain the octic in projective space P^3 with variables [y0,y1,y2,y3], we need to change x^2 to y0.

cf,mon:=CoefficientsAndMonomials(octic);
mon eq [x^(2*i):i in [8..0 by -1]];
octic:=&+[cf[9-i]*y0^i:i in [8..0 by -1]];

// Notice that the octic depends only on [y0,y1,y2,y3] and the parameters [b5,b9,b6,b8,d,b2,b11,g9,b12].

octic eq Evaluate(octic,[y0/u,y1,y2,y3/u, u^1*b5,u^1*b9,u^2*b6,u^2*b8,u^2*d,u^3*b2,u^3*b11,u^4*g9,u^4*b12, u, z1,z2,z3,z4,t]);



==> anc/Case_alpha_2_c_0/TheAlgorithm_alpha_2_c_0.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// We recommend reading the file 1_TheAlgorithm_alpha_1_c_1.pdf before this one.
// Here we are applying the same algorithm to the case \alpha_2 with c=0 of Theorem 4,
// with minor changes. Below we verify that the surfaces contain the point
// [x,y1,y2,y3,z1,z2,z3,z4,t]=[0,0,0,1,0,0,0,0,0]. Since this point would be fixed by the tricanonical map,
// this is not possible for surfaces with p_g=1, q=0, K^2=2.


K:=Rationals();
R:=PolynomialRing(K,394);
RR<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(R,[1,2,2,2,3,3,3,3,4]);

P<X,Y1,Y2,Y3>:=ProjectiveSpace(K,[1,2,2,2]);
h:=hom<CoordinateRing(P)->RR|[x,y1,y2,y3]>;
poly_m:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq -Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];
poly_p:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq  Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];

e:=R.23;

Q:=e^2*y1^2-y2^2-y1*y3;

G:=&+[R.i*poly_m[6][i]:i in [1..10]];

// We remove the monomials x^2*y2,y1^2,y2^2,y3^2 from q4 (using the lines/columns 3,4,5).
// We remove the monomials y1^2,y1*y3 from q3 (using the lines/columns 4,5).
// We remove the monomials x^2*y1,x^2*y3 from q1 (using the line/column 6).

p1:=[y1*y2,y2*y3];
p2:=[x^2*y1,x^2*y3,y1*y2,y2*y3];
p3:=[x^4,x^2*y2,y2^2,y3^2];
p4:=[x^4,y1*y3];

q1:=&+[R.(10+i)*p1[i]:i in [1..2]];
q2:=&+[R.(12+i)*p2[i]:i in [1..4]];
q3:=&+[R.(16+i)*p3[i]:i in [1..4]];
q4:=&+[R.(20+i)*p4[i]:i in [1..2]];

M:=Matrix([
[x^2*G,x*q1,x*q2,x*q3,x*q4,Q],
[x*q1,y3,e*y1,y2,0,x],
[x*q2,e*y1,y1,0,y2,0],
[x*q3,y2,0,-y1,e*y1,0],
[x*q4,0,y2,e*y1,-y3,0],
[Q,x,0,0,0,0]
]);

l:=[[[RR|0:i in [1..6]]:j in [1..6]]:k in [1..6]];

B:=Adjoint(M);

Signs:=Matrix([[B[i,j] div Evaluate(B[i,j],[-x,-y1,y2,-y3,-z1,z2,-z3,z4,-t]):
               i in [1..6]]:j in [1..6]]);

ct:=23;
for k in [1..6] do for i in [2..6] do for j in [i..6] do
  deg:=Degree(B[i,j])-Degree(B[1,k]);
  sign:=Signs[i,j]/Signs[1,k];
  if sign eq -1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_m[deg][h]:h in [1..#poly_m[deg]]];
    ct:=ct+#poly_m[deg];
  end if;
  if sign eq  1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_p[deg][h]:h in [1..#poly_p[deg]]];
    ct:=ct+#poly_p[deg];
  end if;
end for;end for;end for;

pol:=[RR|];
for i in [2..6] do for j in [i..6] do
  Append(~pol,B[i,j]-&+[l[i,j,k]*B[1,k]:k in [1..6]]);
end for;end for;

cf:=Setseq(&join[Seqset(Coefficients(q)):q in pol]);

v:=[1,z1,z3,z2,z4,t];
Eqs:=[ -v[i]*v[j]+&+[l[i,j,k]*v[k]:k in [1..6]] : j in [i..6], i in [2..6] ];
Eqs:=Eqs cat RowSequence(Transpose(M*Matrix(6,1,v)))[1];

N:=PolynomialRing(K,394+9);
A:=AffineSpace(N);

AssignNames(~N,
["g" cat IntegerToString(i):i in [1..10]] cat
["b" cat IntegerToString(i):i in [1..12]] cat
["e"] cat
["R." cat IntegerToString(i):i in [24..394]] cat
["x","y1","y2","y3","z1","z2","z3","z4","t"]);

h1:=hom< R->N|[N.i:i in [1..394]]>;
h2:=hom<RR->N|[N.i:i in [394+1..394+9]]>;

cf_Eqs:=cf cat Eqs;
cf_Eqs_in_N:=[];

for q in cf_Eqs do
  coefs,mon:=CoefficientsAndMonomials(q);
  Append(~cf_Eqs_in_N, &+[h1(coefs[i])*h2(mon[i]):i in [1..#coefs]]);
end for;

v:=[N.i:i in [24..394+9] cat [1..23]];
E:=LinearElimination(Scheme(A,cf_Eqs_in_N):EliminationOrder:=v);

D:=Domain(E);
Eqs:=[E(q):q in DefiningEquations(D)];

// The 21 defining polynomials of the regular surfaces with p_g=2, K^2=2 are:
Eqs21:=[Eqs[i]:i in [#Eqs-20..#Eqs]];

// These vanish at the point [x,y1,y2,y3,z1,z2,z3,z4,t]=[0,0,0,1,0,0,0,0,0]:
&and[0 eq Evaluate(q,[N.i:i in [1..394]] cat [0,0,0,1,0,0,0,0,0]):q in Eqs21];



==> anc/Case_alpha_2_c_1/1_TheAlgorithm_alpha_2_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// We recommend reading the file 1_TheAlgorithm_alpha_1_c_1.pdf before this one.
// Here we are applying the same algorithm to the case \alpha_2 with c=1 of Theorem 4,
// with minor changes.


K:=Rationals();
R:=PolynomialRing(K,394);
RR<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(R,[1,2,2,2,3,3,3,3,4]);

P<X,Y1,Y2,Y3>:=ProjectiveSpace(K,[1,2,2,2]);
h:=hom<CoordinateRing(P)->RR|[x,y1,y2,y3]>;
poly_m:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq -Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];
poly_p:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq  Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];

e:=R.23;

Q:=e^2*y1^2-y2^2-y1*y3;

G:=&+[R.i*poly_m[6][i]:i in [1..10]];

// We remove the monomials x^2*y2,y1^2,y2^2,y3^2 from q4 (using the lines/columns 3,4,5).
// We remove the monomials y1^2,y1*y3 from q3 (using the lines/columns 4,5).
// We remove the monomials x^2*y1,x^2*y3 from q1 (using the line/column 6).

p1:=[y1*y2,y2*y3];
p2:=[x^2*y1,x^2*y3,y1*y2,y2*y3];
p3:=[x^4,x^2*y2,y2^2,y3^2];
p4:=[x^4,y1*y3];

q1:=&+[R.(10+i)*p1[i]:i in [1..2]];
q2:=&+[R.(12+i)*p2[i]:i in [1..4]];
q3:=&+[R.(16+i)*p3[i]:i in [1..4]];
q4:=&+[R.(20+i)*p4[i]:i in [1..2]];

M:=Matrix([
[x^2*G,x*q1,x*q2,x*q3,x*q4,Q],
[x*q1,y3,e*y1,y2,0,x],
[x*q2,e*y1,y1,x^2,y2,0],
[x*q3,y2,x^2,-y1,e*y1,0],
[x*q4,0,y2,e*y1,-y3,0],
[Q,x,0,0,0,0]
]);

l:=[[[RR|0:i in [1..6]]:j in [1..6]]:k in [1..6]];

B:=Adjoint(M);

Signs:=Matrix([[B[i,j] div Evaluate(B[i,j],[-x,-y1,y2,-y3,-z1,z2,-z3,z4,-t]):
               i in [1..6]]:j in [1..6]]);

ct:=23;
for k in [1..6] do for i in [2..6] do for j in [i..6] do
  deg:=Degree(B[i,j])-Degree(B[1,k]);
  sign:=Signs[i,j]/Signs[1,k];
  if sign eq -1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_m[deg][h]:h in [1..#poly_m[deg]]];
    ct:=ct+#poly_m[deg];
  end if;
  if sign eq  1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_p[deg][h]:h in [1..#poly_p[deg]]];
    ct:=ct+#poly_p[deg];
  end if;
end for;end for;end for;

pol:=[RR|];
for i in [2..6] do for j in [i..6] do
  Append(~pol,B[i,j]-&+[l[i,j,k]*B[1,k]:k in [1..6]]);
end for;end for;

cf:=Setseq(&join[Seqset(Coefficients(q)):q in pol]);

v:=[1,z1,z3,z2,z4,t];
Eqs:=[ -v[i]*v[j]+&+[l[i,j,k]*v[k]:k in [1..6]] : j in [i..6], i in [2..6] ];
Eqs:=Eqs cat RowSequence(Transpose(M*Matrix(6,1,v)))[1];

octic:=Determinant(M);

N:=PolynomialRing(K,394+9);
A:=AffineSpace(N);

AssignNames(~N,
["g" cat IntegerToString(i):i in [1..10]] cat
["b" cat IntegerToString(i):i in [1..12]] cat
["e"] cat
["R." cat IntegerToString(i):i in [24..394]] cat
["x","y1","y2","y3","z1","z2","z3","z4","t"]);

h1:=hom< R->N|[N.i:i in [1..394]]>;
h2:=hom<RR->N|[N.i:i in [394+1..394+9]]>;

cf_Eqs:=cf cat Eqs cat [octic];
cf_Eqs_in_N:=[];

for q in cf_Eqs do
  coefs,mon:=CoefficientsAndMonomials(q);
  Append(~cf_Eqs_in_N, &+[h1(coefs[i])*h2(mon[i]):i in [1..#coefs]]);
end for;

v1:=[N.i:i in [394..24 by -1]];
v2:=[N.i:i in [1..23]];

E:=LinearElimination(Scheme(A,cf_Eqs_in_N):EliminationOrder:=v1 cat v2);
Eqs:=[E(q):q in DefiningEquations(Domain(E))];

#Eqs eq 22;

PrintFile("~/Eqs.out","Eqs:=" cat Sprint([Eqs[i]:i in [1..21]]) cat ";":Overwrite:=true);
PrintFile("~/Eqs.out","octic:=" cat Sprint(Eqs[22]) cat ";");

K:=Rationals();
RR<x,y1,y2,y3,z1,z2,z3,z4,t, g7,b1,b4,b5,b7,b8,b9,b12,e>:=PolynomialRing(K,18,"grevlex");
AA:=AffineSpace(RR);
R:=PolynomialRing(RR,394,"grevlex");

load "~/Eqs.out";

Eqs_5:=[RR!Eqs[i]:i in [17..21]];
mon5:=&cat[Monomials(q):q in Eqs_5];

for i in [1..16] do
  cf:=Coefficients(Eqs[i]);
  // The last coefficient corresponds to the monomial 1, so we remove it.
  Prune(~cf);
  cf:=[Factorization(q)[#Factorization(q)][1]:q in cf];
  s:={y1*y3*e^2} join &join[{q1 div q2:q2 in [q2:q2 in mon5|IsDivisibleBy(q1,q2)],q1 in Monomials(q)}:q in cf];
  L:=LinearSystem(AA,[a*b:a in s,b in Eqs_5]);
  &and[q in L:q in cf];
end for;

Eqs:=[Evaluate(q,[0:i in [1..Rank(R)]]):q in Eqs];

PrintFile("2_TheEquations_alpha_2_c_1.txt","Eqs:=" cat Sprint(Eqs) cat ";":Overwrite:=true);
PrintFile("2_TheEquations_alpha_2_c_1.txt","octic:=" cat Sprint(octic) cat ";");



==> anc/Case_alpha_2_c_1/2_TheEquations_alpha_2_c_1.txt <==
Eqs:=[
-2*x^6*b9*e^3 + 2*x^6*e^4 + 2*x^6*b8*e^2 + 2*x^6*b12*e^2 + x^6*b4*b7 + 
2*x^6*b7*b9 - 5*x^6*b7*e + 2*x^2*y1^2*b9*e^3 - 2*x^2*y1^2*e^4 + x^4*y2*b4*b8 + 
2*x^4*y2*b8*b9 - 3*x^4*y2*b8*e + 2*x^2*y1^2*b5*e^2 - 2*x^2*y1^2*b8*e^2 + 
2*x^2*y1^2*b12*e^2 - 2*x^4*y2*b7 + x^2*y2^2*b4*b9 + 2*x^2*y2^2*b9^2 - 
2*x^2*y2^2*b4*e + 2*x^3*z1*b4*e + 2*x^2*y1^2*b7*e - 3*x^2*y2^2*b9*e - 
y1^2*y2*b4*e^2 - 2*y1^2*y2*b9*e^2 + 3*y1^2*y2*e^3 + x^3*z3*b4 - 2*x^2*y2^2*b8 + 
2*x^3*z3*b9 - 2*x^2*y2^2*b12 + 2*x^3*z1*b12 - 3*x^3*z3*e + x*y1*z4*b4*e + 
2*y1^2*y2*b5*e + 2*x*y1*z4*b9*e - 3*x*y1*z4*e^2 - 2*y1^2*y2*b1 + y2^3*b4 - 
x*y1*z2*b4 - 2*x*y1*z2*b9 - 3*y2^3*e + 7*x*y1*z2*e - 2*x*y3*z4 - 2*z1^2 - 
2*y1*t,
-x^6*b4*b7*e - 2*x^6*b7*b9*e + x^6*b7*e^2 + 2*x^4*y2*b9*e^3 - 2*x^4*y2*e^4 + 
2*x^2*y1^2*b4*e^4 - 2*x^2*y1^2*b9*e^4 + 2*x^2*y1^2*e^5 + 2*x^6*b5*b7 + 
2*x^6*b7*b12 - x^4*y2*b4*b8*e - 2*x^4*y2*b8*b9*e - x^4*y2*b8*e^2 - 
2*x^4*y2*b12*e^2 - 2*x^2*y1^2*b5*e^3 + 2*x^2*y1^2*b8*e^3 + 2*x^4*y2*b5*b8 + 
2*x^4*y2*b8*b12 + 2*x^4*y2*b7*e - x^2*y2^2*b4*b9*e - 2*x^2*y2^2*b9^2*e - 
2*x^2*y2^2*b4*e^2 + 2*x^3*z1*b4*e^2 - 2*x^2*y1^2*b7*e^2 + 3*x^2*y2^2*b9*e^2 - 
2*x^3*z1*b9*e^2 - 2*x^2*y2^2*e^3 + 2*x^3*z1*e^3 + y1^2*y2*b4*e^3 + 
2*y1^2*y2*b9*e^3 - y1^2*y2*e^4 + 2*x^2*y2^2*b5*b9 + 2*x^2*y2^2*b9*b12 - 
x^3*z3*b4*e + 2*x^2*y2^2*b5*e - 2*x^3*z1*b5*e - 2*x^2*y2^2*b8*e + 2*x^3*z1*b8*e 
- 2*x^3*z3*b9*e + x^3*z3*e^2 - x*y1*z4*b4*e^2 - 2*y1^2*y2*b5*e^2 - 
2*x*y1*z4*b9*e^2 - 2*y1^2*y2*b12*e^2 + x*y1*z4*e^3 - 2*x^2*y3^2*b4 + 2*x^3*z3*b5
+ 2*x^2*y2^2*b7 - 2*x^3*z1*b7 + 2*x^3*z3*b12 + 2*y1^2*y2*b1*e - y2^3*b4*e + 
x*y1*z2*b4*e + 2*x*y1*z4*b5*e - 2*y2^3*b9*e + 2*x*y1*z2*b9*e + 2*x*y1*z4*b12*e +
y2^3*e^2 - x*y1*z2*e^2 + 2*y2^3*b5 - 2*x*y1*z2*b5 + 2*y2^3*b12 - 2*x*y1*z2*b12 -
2*y2*y3^2 - 2*x*y3*z2 + 2*y1*t*e - 2*z1*z3,
-2*x^4*y1*b9*e^4 + 2*x^4*y1*e^5 + 2*x^4*y1*b8*e^3 + 2*x^4*y1*b12*e^3 - 
2*x^4*y1*b7*e^2 + 2*y1^3*b12*e^3 + 2*x^4*y3*b7 + 2*x^2*y2*y3*b8 - 
2*y1*y2^2*b12*e + 2*x*y1*z1*b12*e - 2*y1*y2^2*b1 - y2^2*y3*b4 + y2^2*y3*e + 
2*x*y3*z3 - 2*z1*z2 - 2*y2*t,
-2*x^4*y1*b9*e^3 + 2*x^4*y1*e^4 + 2*x^4*y1*b8*e^2 + 2*x^4*y1*b12*e^2 + 
2*x^2*y1*y2*b4*e^2 - 2*x^2*y1*y2*b9*e^2 + 2*x^2*y1*y2*e^3 - 2*x^2*y1*y2*b5*e + 
4*x^2*y1*y2*b8*e + 2*y1^3*b12*e^2 - 2*x^2*y2*y3*b4 - 2*x^2*y1*y2*b7 + 
2*y1*y2^2*b9*e - 2*y1*y2^2*b5 - 2*y1*y2^2*b12 + 2*x*y1*z1*b12 + 2*x*y1*z3*e - 
2*y2^2*y3 - 2*x*y2*z2 - 2*z1*z4,
8*x^5*y1*b4*b9*e^4 - 8*x^5*y1*b9^2*e^4 - 8*x^5*y1*b4*e^5 + 16*x^5*y1*b9*e^5 - 
8*x^5*y1*e^6 - 8*x^5*y1*b4*b8*e^3 - 4*x^5*y1*b5*b9*e^3 + 12*x^5*y1*b8*b9*e^3 - 
8*x^5*y1*b4*b12*e^3 + 8*x^5*y1*b9*b12*e^3 + 4*x^5*y1*b5*e^4 - 12*x^5*y1*b8*e^4 -
8*x^5*y1*b12*e^4 + 2*x^5*y1*b4*b7*e^2 + 4*x^5*y1*b5*b8*e^2 - 4*x^5*y1*b8^2*e^2 -
8*x^5*y1*b7*b9*e^2 - 8*x^5*y3*b9^2*e^2 + 4*x^5*y1*b5*b12*e^2 - 
4*x^5*y1*b8*b12*e^2 - 2*x^3*y1*y2*b4^2*e^3 + 6*x^5*y1*b7*e^3 + 20*x^5*y3*b9*e^3 
+ 2*x^3*y1*y2*b4*b9*e^3 - 12*x^3*y1*y2*b9^2*e^3 - 12*x^5*y3*e^4 - 
4*x^3*y1*y2*b4*e^4 + 30*x^3*y1*y2*b9*e^4 - 4*x*y1^3*b4*b9*e^4 - 18*x^3*y1*y2*e^5
+ 6*x*y1^3*b4*e^5 + 8*x*y1^3*b9*e^5 - 6*x*y1^3*e^6 + 4*x^5*y1*b5*b7*e + 
4*x^5*y3*b4*b8*e + 8*x^5*y3*b8*b9*e + 4*x^5*y1*b7*b12*e + 8*x^5*y3*b9*b12*e + 
6*x^3*y1*y2*b4*b5*e^2 - 12*x^5*y3*b8*e^2 - 8*x^3*y1*y2*b4*b8*e^2 + 
16*x^3*y1*y2*b8*b9*e^2 - 12*x^5*y3*b12*e^2 + 12*x^3*y1*y2*b9*b12*e^2 + 
2*x^3*y1*y2*b5*e^3 - 24*x^3*y1*y2*b8*e^3 - 4*x^4*z4*b9*e^3 - 
16*x^3*y1*y2*b12*e^3 - 4*x*y1^3*b4*b12*e^3 + 8*x*y1^3*b9*b12*e^3 + 4*x^4*z4*e^4 
- 4*x*y1^3*b5*e^4 + 4*x*y1^3*b8*e^4 - 16*x*y1^3*b12*e^4 - 4*x^5*y1*b1*b7 - 
4*x^5*y3*b4*b7 - 4*x^5*y3*b5*b8 - 4*x^5*y3*b8*b12 - 16*x^5*y3*b1*e - 
2*x^3*y1*y2*b1*b4*e + x^3*y2*y3*b4^2*e - 4*x^3*y1*y2*b5^2*e + 
2*x^3*y1*y2*b4*b7*e + 8*x^3*y1*y2*b5*b8*e - 8*x^3*y1*y2*b8^2*e - 
4*x^3*y1*y2*b1*b9*e + 4*x^3*y2*y3*b4*b9*e - 4*x^3*y1*y2*b7*b9*e - 
4*x^3*y2*y3*b9^2*e - 4*x^3*y1*y2*b5*b12*e - 30*x^3*y1*y2*b1*e^2 + 
2*x^3*y1*y2*b7*e^2 + 4*x^4*z4*b8*e^2 - 4*x^3*y2*y3*b9*e^2 + 
2*x*y1*y2^2*b4*b9*e^2 - 4*x^2*y1*z1*b4*b9*e^2 - 4*x^2*y1*z1*b9^2*e^2 + 
4*x^4*z4*b12*e^2 + 4*x*y1^3*b5*b12*e^2 - 4*x*y1^3*b8*b12*e^2 + 7*x^3*y2*y3*e^3 -
6*x*y1*y2^2*b4*e^3 + 6*x^2*y1*z1*b4*e^3 - 10*x*y1*y2^2*b9*e^3 + 
12*x^2*y1*z1*b9*e^3 + 6*x*y1*y2^2*e^4 - 6*x^2*y1*z1*e^4 + 4*x^5*y3*g7 + 
4*x^3*y1*y2*b1*b5 - 2*x^3*y2*y3*b4*b5 - 4*x^3*y1*y2*b5*b7 - 8*x^3*y1*y2*b1*b8 - 
2*x^3*y2*y3*b4*b8 + 4*x^3*y1*y2*b7*b8 + 4*x^3*y1*y2*b1*b12 - 2*x^3*y2*y3*b4*b12 
+ 8*x^3*y1*y2*g7*e - 2*x^3*y2*y3*b5*e + 2*x*y1*y2^2*b4*b5*e - 4*x^4*z4*b7*e + 
6*x^3*y2*y3*b8*e + 4*x*y1*y2^2*b5*b9*e + 4*x^2*y1*z1*b5*b9*e - 
4*x*y1*y2^2*b8*b9*e + 4*x^2*y1*z1*b8*b9*e + 6*x^3*y2*y3*b12*e + 
4*x*y1*y2^2*b4*b12*e - 4*x^2*y1*z1*b4*b12*e - 8*x*y1*y2^2*b9*b12*e + 
12*x^2*y1*z1*b9*b12*e - 8*x^2*y1*z3*b4*e^2 + 6*x*y1*y2^2*b5*e^2 - 
8*x^2*y1*z1*b5*e^2 - 4*x*y1*y2^2*b8*e^2 + 4*x^2*y1*z1*b8*e^2 - 
4*x^2*y1*z3*b9*e^2 + 16*x*y1*y2^2*b12*e^2 - 16*x^2*y1*z1*b12*e^2 - 
2*y1^2*z4*b4*e^3 - 4*y1^2*z4*b9*e^3 + 2*y1^2*z4*e^4 + 8*x^3*y2*y3*b1 + 
2*x*y1*y2^2*b1*b4 + x*y2^2*y3*b4^2 - 4*x*y1*y2^2*b5^2 - 4*x^3*y2*y3*b7 + 
4*x*y1*y2^2*b5*b8 - 4*x^2*y1*z1*b5*b8 - 8*x*y1*y2^2*b1*b9 + 4*x*y1*y3^2*b4*b9 - 
4*x*y1*y2^2*b5*b12 + 4*x*y1*y2^2*b8*b12 - 4*x^2*y1*z1*b8*b12 + 18*x*y1*y2^2*b1*e
- 16*x^2*y1*z1*b1*e + 4*x*y2^2*y3*b4*e - 6*x*y1*y3^2*b4*e - 2*x^3*t*b4*e + 
12*x^2*y1*z3*b5*e - 4*x^2*y1*z1*b7*e - 8*x^2*y1*z3*b8*e - 8*x*y1*y3^2*b9*e - 
4*x^3*t*b9*e + 8*x^2*y1*z3*b12*e - x*y2^2*y3*e^2 + 2*x*y1*y3^2*e^2 + 2*x^3*t*e^2
- 2*y1^2*z2*b4*e^2 + 4*y1^2*z4*b5*e^2 + 4*y1^2*z2*b9*e^2 + 4*y1^2*z4*b12*e^2 - 
2*y1^2*z2*e^3 + 4*x^2*y1*z1*g7 - 4*x^2*y1*z3*b1 - 4*x*y2^2*y3*b5 + 
4*x*y1*y3^2*b5 + 4*x^3*t*b5 - 4*x^2*y2*z4*b7 - 4*x*y1*y3^2*b8 - 4*x^3*t*b8 - 
4*x*y2^2*y3*b12 + 4*x^3*t*b12 - 4*y1^2*z4*b1*e + 2*y2^2*z4*b4*e - 4*y1^2*z2*b5*e
+ 4*y2^2*z4*b9*e - 2*y2^2*z4*e^2 + 4*x*y3^3 + 4*y1^2*z2*b1 + 2*y2^2*z2*b4 + 
4*y1*y3*z2*b4 + 2*x*y2*t*b4 - 4*y2^2*z4*b5 - 4*x*y2*t*b9 - 4*y2^2*z4*b12 + 
2*y2^2*z2*e - 4*y1*y3*z2*e + 2*x*y2*t*e + 4*y3^2*z4 - 4*z1*t,
-2*x^6*b8*b9*e^3 + 2*x^6*b8*e^4 + 2*x^6*b4*b7*e^2 + 2*x^6*b8^2*e^2 + 
2*x^6*b7*b9*e^2 + 2*x^6*b8*b12*e^2 - 2*x^6*b7*e^3 - 2*x^4*y2*b9^2*e^3 + 
2*x^4*y2*b9*e^4 - 2*x^2*y1^2*b4*b9*e^4 + 2*x^2*y1^2*b9*e^5 - 2*x^2*y1^2*e^6 - 
2*x^6*b5*b7*e - 2*x^6*b7*b8*e - 4*x^6*b7*b12*e + 2*x^4*y2*b4*b8*e^2 + 
4*x^4*y2*b8*b9*e^2 + 2*x^4*y2*b9*b12*e^2 - 2*x^4*y2*b8*e^3 + 
2*x^2*y1^2*b9*b12*e^3 + 2*x^2*y1^2*b5*e^4 - 2*x^2*y1^2*b8*e^4 - 
2*x^2*y1^2*b12*e^4 - 2*x^6*b1*b7 - 2*x^4*y2*b5*b8*e - 2*x^4*y2*b7*b9*e - 
4*x^4*y2*b8*b12*e + 4*x^2*y2^2*b4*b9*e^2 - 2*x^3*z1*b4*b9*e^2 + 
4*x^2*y2^2*b9^2*e^2 - 2*x^3*z1*b9^2*e^2 + 2*x^2*y1^2*b5*b12*e^2 + 
2*x^2*y1^2*b7*e^3 - 10*x^2*y2^2*b9*e^3 + 6*x^3*z1*b9*e^3 + 6*x^2*y2^2*e^4 - 
4*x^3*z1*e^4 - 2*y1^2*y2*b4*e^4 - 2*y1^2*y2*b9*e^4 + 2*y1^2*y2*e^5 - 
2*x^4*y2*b1*b8 - 4*x^2*y2^2*b5*b9*e + 2*x^3*z1*b5*b9*e - 2*x^2*y2^2*b8*b9*e + 
2*x^3*z1*b8*b9*e - 8*x^2*y2^2*b9*b12*e + 4*x^3*z1*b9*b12*e + 2*x^3*z3*b4*e^2 + 
6*x^2*y2^2*b8*e^2 - 4*x^3*z1*b8*e^2 + 2*x^3*z3*b9*e^2 + 6*x^2*y2^2*b12*e^2 - 
4*x^3*z1*b12*e^2 - 2*x^3*z3*e^3 + 2*x*y1*z4*b4*e^3 + 2*y1^2*y2*b5*e^3 + 
4*y1^2*y2*b12*e^3 + 2*x^2*y2^2*b5*b8 - 2*x^3*z1*b5*b8 - 2*x^2*y2^2*b1*b9 + 
2*x^2*y3^2*b4*b9 + 8*x^2*y2^2*b1*e - 8*x^3*z1*b1*e - 2*x^3*z3*b5*e - 
2*x^2*y2^2*b7*e - 4*x^3*z3*b12*e - 2*y1^2*y2*b1*e^2 + 2*y2^3*b4*e^2 - 
2*x*y1*z2*b4*e^2 - 2*x*y1*z4*b5*e^2 + 2*x*y1*z4*b8*e^2 + 2*y2^3*b9*e^2 - 
2*x*y1*z2*b9*e^2 - 2*x*y1*z4*b12*e^2 - 2*y2^3*e^3 + 2*x*y1*z2*e^3 - 
2*x^2*y2^2*g7 + 2*x^3*z1*g7 - 2*x^3*z3*b1 - 2*x^3*z3*b7 - 2*x*y1*z4*b1*e - 
2*y2^3*b5*e + 2*x*y1*z2*b5*e - 4*y2^3*b12*e + 4*x*y1*z2*b12*e - 2*y2^3*b1 + 
2*x*y1*z2*b1 + y2*y3^2*b4 - 2*x*y3*z4*b8 + 2*x*y3*z2*b9 + y2*y3^2*e - 2*z3^2 - 
2*y3*t,
2*x^4*y1*b4*b9*e^4 - 2*x^4*y1*b9^2*e^4 - 2*x^4*y1*b4*e^5 + 4*x^4*y1*b9*e^5 - 
2*x^4*y1*e^6 - 2*x^4*y1*b4*b8*e^3 - 2*x^4*y1*b5*b9*e^3 + 4*x^4*y1*b8*b9*e^3 - 
2*x^4*y1*b4*b12*e^3 + 2*x^4*y1*b9*b12*e^3 + 2*x^4*y1*b5*e^4 - 4*x^4*y1*b8*e^4 - 
2*x^4*y1*b12*e^4 + 2*x^4*y1*b5*b8*e^2 - 2*x^4*y1*b8^2*e^2 - 2*x^4*y1*b7*b9*e^2 -
4*x^4*y3*b9^2*e^2 + 2*x^4*y1*b5*b12*e^2 - 2*x^4*y1*b8*b12*e^2 + 2*x^4*y1*b7*e^3 
+ 8*x^4*y3*b9*e^3 - 2*x^2*y1*y2*b9^2*e^3 - 4*x^4*y3*e^4 + 6*x^2*y1*y2*b9*e^4 - 
4*x^2*y1*y2*e^5 - 2*y1^3*e^6 + 2*x^4*y3*b4*b8*e + 2*x^4*y1*b7*b8*e + 
4*x^4*y3*b8*b9*e + 2*x^4*y1*b7*b12*e + 4*x^4*y3*b9*b12*e - 4*x^4*y3*b8*e^2 + 
2*x^2*y1*y2*b8*b9*e^2 - 4*x^4*y3*b12*e^2 + 2*x^2*y1*y2*b9*b12*e^2 - 
4*x^2*y1*y2*b8*e^3 - 2*x^3*z4*b9*e^3 - 4*x^2*y1*y2*b12*e^3 + 2*x^3*z4*e^4 - 
2*y1^3*b12*e^4 - 2*x^4*y3*b5*b8 - 2*x^4*y3*b7*b9 - 2*x^4*y3*b8*b12 - 
8*x^4*y3*b1*e + 2*x^2*y1*y2*b1*b9*e + 3*x^2*y2*y3*b4*b9*e + 2*x^2*y2*y3*b9^2*e -
8*x^2*y1*y2*b1*e^2 + 2*x^3*z4*b8*e^2 - 5*x^2*y2*y3*b9*e^2 + 2*x^3*z4*b12*e^2 + 
4*x^2*y2*y3*e^3 - 2*x*y1*z1*b9*e^3 + 2*y1*y2^2*e^4 + 2*x^4*y3*g7 - 
2*x^2*y2*y3*b5*b9 - 2*x^2*y2*y3*b9*b12 + 2*x^2*y1*y2*g7*e - 2*x^3*z4*b7*e + 
4*x^2*y2*y3*b8*e + 4*x^2*y2*y3*b12*e + 2*x*y1*z1*b8*e^2 + 2*y1*y2^2*b12*e^2 + 
2*x*y1*z3*e^3 + 4*x^2*y2*y3*b1 - 2*x^2*y2*y3*b7 + 4*y1*y2^2*b1*e + 
2*y2^2*y3*b4*e + 2*x*y1*z3*b8*e + 2*y2^2*y3*b9*e + 2*x*y2*z2*b9*e + 2*x^2*t*b9*e
+ 2*x*y1*z3*b12*e - 2*y2^2*y3*b5 - 2*x*y3*z3*b9 - 2*y2^2*y3*b12 + 2*x*y3*z3*e + 
2*y3^3 - 2*z2*z3,
2*x^4*y1*b4*b9*e^3 - 4*x^4*y1*b9^2*e^3 - 2*x^4*y1*b4*e^4 + 8*x^4*y1*b9*e^4 - 
4*x^4*y1*e^5 + 4*x^4*y1*b8*b9*e^2 - 2*x^4*y1*b4*b12*e^2 + 4*x^4*y1*b9*b12*e^2 - 
4*x^4*y1*b8*e^3 - 4*x^4*y1*b12*e^3 - 2*x^4*y1*b5*b8*e - 2*x^4*y1*b7*b9*e - 
2*x^4*y1*b8*b12*e - 8*x^4*y1*b1*e^2 - 2*x^2*y1*y2*b9^2*e^2 + 6*x^2*y1*y2*b9*e^3 
- 4*x^2*y1*y2*e^4 + 2*x^4*y1*b7*b12 + 2*x^4*y1*g7*e + 2*x^2*y1*y2*b8*b9*e + 
2*x^2*y1*y2*b9*b12*e - 4*x^2*y1*y2*b8*e^2 - 4*x^2*y1*y2*b12*e^2 - 2*y1^3*b12*e^3
- 2*x^2*y1*y2*b5*b8 + 2*x^2*y2*y3*b4*b9 - 6*x^2*y1*y2*b1*e - x^2*y2*y3*b4*e - 
2*x^2*y2*y3*b9*e + x^2*y2*y3*e^2 - 2*x*y1*z1*b9*e^2 + 2*x*y1*z1*e^3 + 
2*x^2*y1*y2*g7 - 2*x^3*z4*b7 - 2*x*y1*z3*b9*e + 2*y1*y2^2*b12*e + 2*y1*y2^2*b1 +
y2^2*y3*b4 - 2*x*y2*z4*b8 + 2*x*y2*z2*b9 + 2*x*y1*z3*b12 - y2^2*y3*e - 
2*x*y2*z2*e - 2*x^2*t*e - 2*z3*z4 - 2*y2*t,
2*x^5*y1*b4*b7*e^3 - x^5*y3*b4*b9*e^3 + x^5*y3*b4*e^4 + 2*x^3*y1*y2*b4^2*e^4 - 
x^5*y3*b9*e^4 - 2*x^3*y1*y2*b4*b9*e^4 + 2*x^3*y1*y2*b9^2*e^4 + x^5*y3*e^5 + 
2*x^3*y1*y2*b4*e^5 - 2*x^3*y1*y2*b9*e^5 + 2*x*y1^3*b4*b9*e^5 - 2*x*y1^3*b4*e^6 -
4*x*y1^3*b9*e^6 + 4*x*y1^3*e^7 - 2*x^5*y1*b5*b7*e^2 + x^5*y3*b4*b8*e^2 + 
2*x^5*y1*b7*b8*e^2 + x^5*y3*b4*b12*e^2 - 2*x^5*y1*b7*b12*e^2 - 
4*x^3*y1*y2*b4*b5*e^3 + x^5*y3*b8*e^3 + 6*x^3*y1*y2*b4*b8*e^3 + 
2*x^3*y1*y2*b5*b9*e^3 - 4*x^3*y1*y2*b8*b9*e^3 + x^5*y3*b12*e^3 - 
2*x^3*y1*y2*b4*b12*e^3 - 2*x^3*y1*y2*b5*e^4 + 2*x^3*y1*y2*b8*e^4 - 
2*x^3*y1*y2*b12*e^4 - 2*x*y1^3*b9*b12*e^4 + 2*x*y1^3*b8*e^5 + 6*x*y1^3*b12*e^5 +
2*x^5*y1*b1*b7*e - x^5*y3*b4*b7*e - x^3*y2*y3*b4^2*e^2 + 2*x^3*y1*y2*b5^2*e^2 - 
x^5*y3*b7*e^2 - 2*x^3*y1*y2*b4*b7*e^2 - 6*x^3*y1*y2*b5*b8*e^2 + 
4*x^3*y1*y2*b8^2*e^2 + 4*x^3*y1*y2*b1*b9*e^2 + x^3*y2*y3*b4*b9*e^2 + 
2*x^3*y1*y2*b7*b9*e^2 + 6*x^3*y2*y3*b9^2*e^2 + 2*x^3*y1*y2*b5*b12*e^2 - 
4*x^3*y1*y2*b8*b12*e^2 - 4*x^3*y1*y2*b1*e^3 - 13*x^3*y2*y3*b9*e^3 + 
2*x^2*y1*z1*b4*b9*e^3 + 2*x^2*y1*z1*b9^2*e^3 - 2*x*y1^3*b5*b12*e^3 + 
2*x*y1^3*b8*b12*e^3 + 7*x^3*y2*y3*e^4 + 2*x*y1^3*b1*e^4 + 2*x*y1*y2^2*b4*e^4 - 
2*x^2*y1*z1*b4*e^4 - 2*x*y1^3*b7*e^4 + 4*x*y1*y2^2*b9*e^4 - 8*x^2*y1*z1*b9*e^4 -
4*x*y1*y2^2*e^5 + 6*x^2*y1*z1*e^5 + x^3*y2*y3*b4*b5*e + 2*x^3*y1*y2*b5*b7*e - 
2*x^3*y2*y3*b4*b8*e - 2*x^3*y1*y2*b7*b8*e - 2*x^3*y2*y3*b5*b9*e - 
4*x^3*y2*y3*b8*b9*e - 4*x^3*y1*y2*b1*b12*e + 2*x^3*y2*y3*b4*b12*e + 
2*x^3*y1*y2*b7*b12*e - 8*x^3*y2*y3*b9*b12*e + x^3*y2*y3*b5*e^2 - 
2*x*y1*y2^2*b4*b5*e^2 + 6*x^3*y2*y3*b8*e^2 - 2*x*y1*y2^2*b5*b9*e^2 - 
2*x^2*y1*z1*b5*b9*e^2 + 2*x*y1*y2^2*b8*b9*e^2 - 2*x^2*y1*z1*b8*b9*e^2 + 
8*x^3*y2*y3*b12*e^2 - 4*x^2*y1*z1*b9*b12*e^2 + 4*x^2*y1*z3*b4*e^3 + 
2*x^2*y1*z1*b5*e^3 - 2*x*y1*y2^2*b8*e^3 + 4*x^2*y1*z1*b8*e^3 + 
2*x^2*y1*z3*b9*e^3 + 2*x^2*y2*z4*b9*e^3 - 6*x*y1*y2^2*b12*e^3 + 
8*x^2*y1*z1*b12*e^3 - 2*x^2*y1*z3*e^4 - 2*x^2*y2*z4*e^4 + 2*y1^2*z4*b4*e^4 + 
2*y1^2*z4*b9*e^4 - 2*y1^2*z4*e^5 - 2*x^3*y1*y2*b1^2 + x^3*y2*y3*b1*b4 + 
2*x^3*y1*y2*b1*b7 + 2*x^3*y2*y3*b5*b8 - 2*x^3*y2*y3*b1*b9 + 2*x^3*y2*y3*b7*b9 + 
2*x^3*y2*y3*b8*b12 + 9*x^3*y2*y3*b1*e + 2*x*y1*y2^2*b1*b4*e + x*y2^2*y3*b4^2*e +
2*x*y1*y2^2*b5^2*e - 2*x^3*y2*y3*b7*e - 2*x*y1*y2^2*b5*b8*e + 
2*x^2*y1*z1*b5*b8*e + 2*x*y1*y2^2*b1*b9*e - 2*x*y1*y3^2*b4*b9*e + 
4*x*y1*y2^2*b5*b12*e - 2*x*y1*y2^2*b8*b12*e + 2*x^2*y1*z1*b8*b12*e - 
2*x*y1*y2^2*b1*e^2 + 10*x^2*y1*z1*b1*e^2 - x*y2^2*y3*b4*e^2 + 2*x^3*t*b4*e^2 - 
4*x^2*y1*z3*b5*e^2 + 2*x*y1*y2^2*b7*e^2 + 2*x^2*y1*z3*b8*e^2 - 
2*x^2*y2*z4*b8*e^2 + 4*x*y2^2*y3*b9*e^2 + 4*x*y1*y3^2*b9*e^2 + 2*x^3*t*b9*e^2 - 
6*x^2*y1*z3*b12*e^2 - 2*x^2*y2*z4*b12*e^2 - 4*x*y2^2*y3*e^3 - 4*x*y1*y3^2*e^3 - 
2*x^3*t*e^3 - 2*y1^2*z2*b4*e^3 - 2*y1^2*z4*b5*e^3 - 4*y1^2*z4*b12*e^3 - 
2*x^3*y2*y3*g7 - x*y2^2*y3*b4*b5 - 2*x*y1*y2^2*b1*b12 - x*y2^2*y3*b4*b12 + 
x*y1*y3^2*b4*b12 - 2*x^2*y1*z1*g7*e + x*y2^2*y3*b5*e - 2*x^3*t*b5*e + 
2*x^2*y1*z3*b7*e + 2*x^2*y2*z4*b7*e - 4*x*y2^2*y3*b8*e - 2*x*y1*y3^2*b8*e - 
3*x*y2^2*y3*b12*e - 3*x*y1*y3^2*b12*e - 4*x^3*t*b12*e + 2*y1^2*z4*b1*e^2 - 
2*y2^2*z4*b4*e^2 + 2*y1^2*z2*b5*e^2 - 2*y2^2*z4*b9*e^2 + 2*y1^2*z2*b12*e^2 + 
2*y2^2*z4*e^3 - 4*x*y2^2*y3*b1 - 2*x*y1*y3^2*b1 - 2*x^3*t*b1 + 2*x*y3^3*b4 + 
2*x*y2^2*y3*b7 + 2*x*y1*y3^2*b7 - 2*y1^2*z2*b1*e + 2*y2^2*z2*b4*e + 
y1*y3*z2*b4*e + 2*x*y2*t*b4*e + 2*y2^2*z4*b5*e - 2*y1*y3*z2*b9*e + 
4*y2^2*z4*b12*e + y1*y3*z2*e^2 + 2*y2^2*z4*b1 - y3^2*z4*b4 - 2*y2^2*z2*b5 - 
2*x*y2*t*b5 - 2*y2^2*z2*b12 - 2*x*y2*t*b12 - y3^2*z4*e + 2*y3^2*z2 - 2*z3*t,
2*x^6*b4*b9*e^4 - 2*x^6*b4*e^5 - 2*x^6*b4*b8*e^3 - 2*x^6*b5*b9*e^3 - 
2*x^6*b4*b12*e^3 - 2*x^6*b9*b12*e^3 + 2*x^6*b5*e^4 + 2*x^6*b12*e^4 + 
4*x^6*b4*b7*e^2 + 2*x^6*b5*b8*e^2 - 2*x^6*b7*b9*e^2 + 2*x^6*b5*b12*e^2 + 
2*x^6*b8*b12*e^2 + 2*x^6*b12^2*e^2 + 2*x^6*b7*e^3 - 2*x^4*y2*b4*b9*e^3 + 
2*x^4*y2*b9^2*e^3 + 2*x^4*y2*b4*e^4 - 4*x^4*y2*b9*e^4 + 2*x^2*y1^2*b9^2*e^4 + 
2*x^4*y2*e^5 - 2*x^2*y1^2*b9*e^5 - 4*x^6*b5*b7*e + 4*x^6*b7*b8*e - 
2*x^6*b7*b12*e + 4*x^4*y2*b4*b8*e^2 - 4*x^4*y2*b8*b9*e^2 + 2*x^4*y2*b4*b12*e^2 -
2*x^4*y2*b9*b12*e^2 + 4*x^4*y2*b8*e^3 - 2*x^2*y1^2*b5*b9*e^3 - 
2*x^2*y1^2*b8*b9*e^3 + 2*x^4*y2*b12*e^3 - 4*x^2*y1^2*b9*b12*e^3 + 
2*x^2*y1^2*b5*e^4 + 2*x^2*y1^2*b12*e^4 + 2*x^6*b1*b7 - 2*x^6*b7^2 - 
2*x^4*y2*b5*b8*e + 4*x^4*y2*b8^2*e + 2*x^4*y2*b7*b9*e - 2*x^4*y2*b7*e^2 + 
2*x^2*y1^2*b5*b8*e^2 + 2*x^2*y2^2*b4*b9*e^2 + 2*x^3*z1*b9^2*e^2 + 
2*x^2*y1^2*b5*b12*e^2 + 2*x^2*y1^2*b8*b12*e^2 + 2*x^2*y1^2*b12^2*e^2 + 
8*x^2*y1^2*b1*e^3 + 2*x^2*y1^2*b7*e^3 - 4*x^2*y2^2*b9*e^3 - 4*x^3*z1*b9*e^3 + 
4*x^2*y2^2*e^4 + 2*x^3*z1*e^4 - 2*y1^2*y2*b4*e^4 - 2*y1^2*y2*b9*e^4 + 
2*y1^2*y2*e^5 - 2*x^4*y2*b5*b7 + 2*x^4*y2*b1*b8 - 2*x^4*y2*b7*b8 - 
2*x^4*y2*b7*b12 - 2*x^3*z1*b5*b9*e + 2*x^2*y2^2*b8*b9*e - 2*x^3*z1*b8*b9*e - 
4*x^3*z1*b9*b12*e - 2*x^2*y1^2*g7*e^2 + 2*x^3*z3*b4*e^2 - 2*x^2*y2^2*b5*e^2 + 
2*x^3*z1*b5*e^2 + 4*x^2*y2^2*b8*e^2 + 2*x^3*z1*b8*e^2 - 2*x^3*z3*b9*e^2 + 
2*x^2*y2^2*b12*e^2 + 4*x^3*z1*b12*e^2 + 2*x^3*z3*e^3 + 2*x*y1*z4*b4*e^3 + 
2*y1^2*y2*b5*e^3 + 4*y1^2*y2*b12*e^3 - 2*x^2*y2^2*b5*b8 + 2*x^3*z1*b5*b8 + 
2*x^2*y2^2*b1*b9 - 2*x^2*y3^2*b4*b9 - 2*x^2*y2^2*b5*b12 + 2*x^3*z1*b5*b12 - 
2*x^2*y2^2*b8*b12 + 2*x^3*z1*b8*b12 - 2*x^2*y2^2*b12^2 + 2*x^3*z1*b12^2 + 
8*x^3*z1*b1*e + 2*x^2*y3^2*b4*e - 2*x^3*z3*b5*e - 2*x^2*y2^2*b7*e + 
4*x^3*z3*b8*e - 2*y1^2*y2*b1*e^2 + 2*y2^3*b4*e^2 - 2*x*y1*z2*b4*e^2 - 
2*x*y1*z4*b5*e^2 + 2*x*y1*z4*b8*e^2 + 2*y2^3*b9*e^2 - 2*x*y1*z2*b9*e^2 - 
2*x*y1*z4*b12*e^2 - 2*y2^3*e^3 + 2*x*y1*z2*e^3 - 2*x^3*z1*g7 + 2*x^3*z3*b1 - 
2*x^3*z3*b7 + 2*x*y1*z4*b1*e + 2*x*y3*z4*b4*e - 2*y2^3*b5*e + 2*x*y1*z2*b5*e - 
4*y2^3*b12*e + 4*x*y1*z2*b12*e - 2*y2^3*b1 - 2*x*y1*z2*b1 + y2*y3^2*b4 - 
2*x*y3*z2*b4 - 2*x*y3*z4*b5 - 2*x*y3*z2*b9 - 2*x*y3*z4*b12 + y2*y3^2*e + 
2*x*y3*z2*e - 2*z2^2 + 2*y3*t,
2*x^6*b4*b9*e^3 - 2*x^6*b9^2*e^3 - 2*x^6*b4*e^4 + 4*x^6*b9*e^4 - 2*x^6*e^5 - 
2*x^6*b4*b8*e^2 + 2*x^6*b8*b9*e^2 - 2*x^6*b4*b12*e^2 + 2*x^6*b9*b12*e^2 - 
2*x^6*b8*e^3 - 2*x^6*b12*e^3 + x^6*b4*b7*e + x^6*b7*e^2 - 4*x^4*y2*b9^2*e^2 + 
10*x^4*y2*b9*e^3 - 2*x^2*y1^2*b4*b9*e^3 + 2*x^2*y1^2*b9^2*e^3 - 6*x^4*y2*e^4 + 
2*x^2*y1^2*b4*e^4 - 2*x^2*y1^2*b9*e^4 + x^4*y2*b4*b8*e + 6*x^4*y2*b8*b9*e + 
4*x^4*y2*b9*b12*e - 7*x^4*y2*b8*e^2 - 2*x^2*y1^2*b5*b9*e^2 - 
2*x^2*y1^2*b8*b9*e^2 - 6*x^4*y2*b12*e^2 + 2*x^2*y1^2*b5*e^3 - 2*x^2*y1^2*b12*e^3
- 2*x^4*y2*b5*b8 - 2*x^4*y2*b7*b9 - 2*x^4*y2*b8*b12 - 8*x^4*y2*b1*e + 
2*x^4*y2*b7*e + 2*x^2*y1^2*b5*b8*e + 3*x^2*y2^2*b4*b9*e - 2*x^3*z1*b4*b9*e + 
2*x^2*y2^2*b9^2*e + 2*x^2*y1^2*b5*b12*e + 8*x^2*y1^2*b1*e^2 - 2*x^2*y2^2*b4*e^2 
+ 2*x^3*z1*b4*e^2 + 2*x^2*y1^2*b7*e^2 - 5*x^2*y2^2*b9*e^2 + 4*x^2*y2^2*e^3 - 
y1^2*y2*b4*e^3 - 2*y1^2*y2*b9*e^3 + y1^2*y2*e^4 + 2*x^4*y2*g7 - 2*x^2*y2^2*b5*b9
- 4*x^2*y2^2*b9*b12 + 2*x^3*z1*b9*b12 - 2*x^2*y1^2*g7*e - x^3*z3*b4*e + 
4*x^2*y2^2*b8*e + 2*x^3*z3*b9*e + 6*x^2*y2^2*b12*e - 2*x^3*z1*b12*e - x^3*z3*e^2
+ x*y1*z4*b4*e^2 + 2*y1^2*y2*b5*e^2 + 2*y1^2*y2*b12*e^2 + x*y1*z4*e^3 + 
4*x^2*y2^2*b1 - 2*x^2*y2^2*b7 - 2*y1^2*y2*b1*e + y2^3*b4*e - x*y1*z2*b4*e - 
2*x*y1*z4*b5*e + 2*x*y1*z4*b8*e + 2*y2^3*b9*e - 2*x*y1*z2*b9*e - y2^3*e^2 + 
x*y1*z2*e^2 - 2*y2^3*b5 - 2*x*y3*z4*b9 - 2*y2^3*b12 + 2*x*y1*z2*b12 + 
2*x*y3*z4*e + 2*y2*y3^2 + 2*y1*t*e - 2*z2*z4,
4*x^7*b9^2*e^5 - 8*x^7*b9*e^6 + 4*x^7*e^7 - 8*x^7*b8*b9*e^4 - 8*x^7*b9*b12*e^4 +
8*x^7*b8*e^5 + 8*x^7*b12*e^5 + 4*x^7*b8^2*e^3 - 4*x^7*b1*b9*e^3 + 
8*x^7*b8*b12*e^3 + 4*x^7*b12^2*e^3 + 4*x^7*b1*e^4 - 2*x^5*y2*b4*b9*e^4 + 
2*x^5*y2*b4*e^5 - 2*x^3*y1^2*b4*b9*e^5 + 4*x^3*y1^2*b9^2*e^5 + 2*x^3*y1^2*b4*e^6
- 6*x^3*y1^2*b9*e^6 + 2*x^3*y1^2*e^7 + 4*x^7*b1*b8*e^2 + 4*x^7*b1*b12*e^2 + 
2*x^5*y2*b4*b8*e^3 + 2*x^5*y2*b5*b9*e^3 - 6*x^5*y2*b8*b9*e^3 + 
2*x^5*y2*b4*b12*e^3 + 2*x^5*y2*b9*b12*e^3 - 2*x^5*y2*b5*e^4 + 6*x^5*y2*b8*e^4 - 
4*x^3*y1^2*b8*b9*e^4 - 2*x^5*y2*b12*e^4 + 2*x^3*y1^2*b4*b12*e^4 - 
8*x^3*y1^2*b9*b12*e^4 + 2*x^3*y1^2*b8*e^5 + 6*x^3*y1^2*b12*e^5 + 4*x^7*b1*b7*b9 
+ 4*x^7*b1*b7*e - 2*x^5*y2*b4*b7*e^2 - 2*x^5*y2*b5*b8*e^2 + 6*x^5*y2*b8^2*e^2 + 
4*x^5*y2*b7*b9*e^2 + 4*x^3*y1^2*b1*b9^2*e^2 - 2*x^5*y2*b5*b12*e^2 + 
4*x^5*y2*b8*b12*e^2 - 2*x^5*y2*b12^2*e^2 - 4*x^5*y2*b7*e^3 + 
2*x^3*y1^2*b5*b8*e^3 + 4*x^3*y2^2*b4*b9*e^3 - 2*x^4*z1*b4*b9*e^3 + 
2*x^3*y1^2*b7*b9*e^3 - 12*x^3*y2^2*b9^2*e^3 + 4*x^4*z1*b9^2*e^3 + 
6*x^3*y1^2*b8*b12*e^3 + 4*x^3*y1^2*b12^2*e^3 + 4*x^3*y1^2*b1*e^4 - 
4*x^3*y2^2*b4*e^4 + 2*x^4*z1*b4*e^4 + 2*x^3*y1^2*b7*e^4 + 16*x^3*y2^2*b9*e^4 - 
6*x^4*z1*b9*e^4 + 2*x*y1^2*y2*b9^2*e^4 - 4*x^3*y2^2*e^5 + 2*x^4*z1*e^5 - 
2*x*y1^2*y2*b9*e^5 - 2*x^7*g7*b7 + 4*x^5*y2*b1*b8*b9 + 2*x^5*y2*b5*b7*e + 
8*x^5*y2*b1*b8*e - 6*x^5*y2*b7*b8*e + 4*x^3*y1^2*b1*b5*b9*e - 
4*x^3*y1^2*b1*b8*b9*e - 2*x^5*y2*b7*b12*e + 4*x^3*y1^2*b1*b5*e^2 - 
4*x^3*y1^2*b1*b8*e^2 - 2*x^3*y2^2*b4*b8*e^2 - 2*x^3*y1^2*g7*b9*e^2 + 
16*x^3*y2^2*b8*b9*e^2 - 4*x^4*z1*b8*b9*e^2 + 4*x^3*y1^2*b1*b12*e^2 - 
4*x^3*y2^2*b4*b12*e^2 + 2*x^4*z1*b4*b12*e^2 - 2*x^3*y1^2*b7*b12*e^2 + 
16*x^3*y2^2*b9*b12*e^2 - 8*x^4*z1*b9*b12*e^2 - 8*x^3*y2^2*b8*e^3 + 
2*x^4*z1*b8*e^3 - 6*x^4*z3*b9*e^3 - 2*x*y1^2*y2*b5*b9*e^3 - 
2*x*y1^2*y2*b8*b9*e^3 - 8*x^3*y2^2*b12*e^3 + 6*x^4*z1*b12*e^3 - 
2*x*y1^2*y2*b9*b12*e^3 + 6*x^4*z3*e^4 + 2*x*y1^2*y2*b5*e^4 - 4*x^2*y1*z4*b9*e^4 
+ 4*x^2*y1*z4*e^5 - 4*x^5*y2*b1*b7 + 2*x^5*y2*b7^2 - 2*x^5*y2*g7*b8 - 
4*x^3*y2^2*b1*b4*b9 + 4*x^4*z1*b1*b4*b9 + 4*x^3*y1^2*b1*b7*b9 + 
4*x^3*y2^2*b1*b9^2 - 4*x^3*y2^2*b1*b4*e + 4*x^4*z1*b1*b4*e - 2*x^3*y1^2*g7*b5*e 
+ 4*x^3*y1^2*b1*b7*e + 2*x^3*y1^2*g7*b8*e - 2*x^3*y2^2*b5*b8*e + 
2*x^4*z1*b5*b8*e - 4*x^3*y2^2*b8^2*e + 8*x^3*y2^2*b1*b9*e - 6*x^3*y2^2*b7*b9*e +
2*x^4*z1*b7*b9*e - 10*x^3*y2^2*b8*b12*e + 6*x^4*z1*b8*b12*e - 4*x^3*y2^2*b12^2*e
+ 4*x^4*z1*b12^2*e - 8*x^3*y2^2*b1*e^2 + 8*x^4*z1*b1*e^2 + 2*x^4*z1*b7*e^2 + 
6*x^4*z3*b8*e^2 + 2*x*y1^2*y2*b5*b8*e^2 - 6*x*y1^2*y2*b1*b9*e^2 - 
3*x*y1*y2*y3*b4*b9*e^2 - 4*x*y1*y2*y3*b9^2*e^2 + 6*x^4*z3*b12*e^2 + 
2*x*y1^2*y2*b5*b12*e^2 + 2*x*y1^2*y2*b1*e^3 + x*y1*y2*y3*b4*e^3 + 
4*x^2*y1*z4*b8*e^3 + 3*x*y1*y2*y3*b9*e^3 + 4*x^2*y1*z4*b12*e^3 + x*y1*y2*y3*e^4 
+ 2*x^3*y2^2*g7*b4 - 2*x^4*z1*g7*b4 - 2*x^3*y1^2*g7*b7 + 2*x^3*y2^2*b5*b7 - 
4*x^3*y2^2*b1*b8 + 2*x^3*y2^2*b7*b8 - 2*x^3*y2^2*g7*b9 + 4*x^4*z3*b1*b9 + 
4*x*y1^2*y2*b1*b5*b9 - 4*x^3*y2^2*b1*b12 + 4*x^4*z1*b1*b12 + 4*x^3*y2^2*b7*b12 -
2*x^4*z1*b7*b12 + 2*x^3*y2^2*g7*e - 2*x^4*z1*g7*e + 8*x^4*z3*b1*e + 
4*x*y1^2*y2*b1*b5*e - 2*x^4*z3*b7*e + 4*x^2*y1*z4*b1*b9*e + 4*x*y1*y2*y3*b5*b9*e
+ 2*x*y1*y2*y3*b8*b9*e + 2*x*y1^2*y2*b1*b12*e + x*y1*y2*y3*b4*b12*e + 
8*x*y1*y2*y3*b9*b12*e + 8*x^2*y1*z4*b1*e^2 - 2*x*y1*y2*y3*b5*e^2 + 
2*x*y1*y2*y3*b8*e^2 + 4*x^2*y3*z4*b9*e^2 - x*y1*y2*y3*b12*e^2 - 4*x^2*y3*z4*e^3 
- 2*y1^2*z3*b9*e^3 + 2*y1^2*z3*e^4 - 2*x^4*z3*g7 - 2*x*y1^2*y2*g7*b5 - 
2*x^3*y3^2*b7 - 2*x*y1*y2*y3*b5*b8 + 8*x*y1*y2*y3*b1*b9 + 2*x*y2*y3^2*b4*b9 - 
2*x*y1*y2*y3*b5*b12 - 2*x*y1*y2*y3*b8*b12 - 2*x*y1*y2*y3*b12^2 - 
2*x^2*y1*z4*g7*e + 2*x*y1*y2*y3*b1*e - x*y2*y3^2*b4*e - 4*x^2*y3*z4*b8*e + 
2*x*y2*y3^2*b9*e + 4*y1^2*z1*b1*b9*e - 4*x^2*y3*z4*b12*e - x*y2*y3^2*e^2 + 
4*y1^2*z1*b1*e^2 - 2*y1*y2*z2*b9*e^2 - 2*x*y1*t*b9*e^2 + 2*y1^2*z3*b12*e^2 + 
2*y1*y2*z2*e^3 + 2*x*y1*t*e^3 - 2*x*y1*y2*y3*g7 - 4*x^2*y3*z4*b1 + 
2*x^2*y3*z4*b7 - 2*x*y2*y3^2*b8 + 4*y1^2*z3*b1*b9 + 4*y1*y2*z4*b1*b9 - 
2*y1^2*z1*g7*e + 4*y1^2*z3*b1*e - 2*y2*y3*z4*b4*e + 2*y1*y3*z3*b9*e + 
2*y1*y2*z2*b12*e + 2*x*y1*t*b12*e - 2*y1^2*z3*g7 - 2*y1*y2*z4*g7 + 2*y1*y2*z2*b1
+ y2*y3*z2*b4 + 2*y2*y3*z4*b5 + 2*y2*y3*z4*b12 + y2*y3*z2*e + 2*x*y3*t*e - 
2*y3^2*z3 - 2*z2*t,
4*x^6*b9^2*e^2 - 10*x^6*b9*e^3 + 6*x^6*e^4 - 2*x^6*b4*b8*e - 4*x^6*b8*b9*e - 
4*x^6*b9*b12*e + 6*x^6*b8*e^2 + 6*x^6*b12*e^2 + x^6*b4*b7 + 2*x^6*b5*b8 + 
2*x^6*b7*b9 + 2*x^6*b8*b12 + 8*x^6*b1*e - 5*x^6*b7*e - 2*x^4*y2*b4*b9*e + 
4*x^4*y2*b9*e^2 - 2*x^2*y1^2*b4*b9*e^2 + 2*x^2*y1^2*b9^2*e^2 - 4*x^4*y2*e^3 + 
2*x^2*y1^2*b4*e^3 - 2*x^2*y1^2*b9*e^3 + 2*x^2*y1^2*e^4 - 2*x^6*g7 + x^4*y2*b4*b8
+ 2*x^4*y2*b5*b9 + 2*x^4*y2*b9*b12 - 7*x^4*y2*b8*e - 2*x^2*y1^2*b5*b9*e - 
2*x^2*y1^2*b8*b9*e - 4*x^4*y2*b12*e - 2*x^2*y1^2*b9*b12*e + 2*x^2*y1^2*b5*e^2 + 
4*x^2*y1^2*b12*e^2 - 4*x^4*y2*b1 + 2*x^4*y2*b7 + 2*x^2*y1^2*b5*b8 + 
3*x^2*y2^2*b4*b9 - 2*x^3*z1*b4*b9 + 2*x^2*y1^2*b5*b12 + 8*x^2*y1^2*b1*e - 
4*x^2*y2^2*b4*e + 2*x^3*z1*b4*e + 2*x^2*y1^2*b7*e - 5*x^2*y2^2*b9*e + 
2*x^3*z1*b9*e - y1^2*y2*b4*e^2 - 2*y1^2*y2*b9*e^2 + 3*y1^2*y2*e^3 - 
2*x^2*y1^2*g7 - x^3*z3*b4 + 2*x^2*y2^2*b5 + 2*x^3*z3*b9 + 2*x^3*z1*b12 - 
5*x^3*z3*e + x*y1*z4*b4*e + 2*y1^2*y2*b5*e - 2*x*y1*z4*b9*e - x*y1*z4*e^2 - 
2*x^2*y3^2 - 2*y1^2*y2*b1 + y2^3*b4 - x*y1*z2*b4 - 2*x*y1*z4*b5 + 2*x*y1*z4*b8 -
2*x*y1*z2*b9 + 2*x*y1*z4*b12 - 3*y2^3*e + 7*x*y1*z2*e - 2*x*y3*z4 - 2*z4^2 + 
2*y1*t,
2*x^7*b4*b9*e^4 - 2*x^7*b4*e^5 - 2*x^7*b4*b8*e^3 - 2*x^7*b5*b9*e^3 - 
2*x^7*b4*b12*e^3 - 2*x^7*b9*b12*e^3 + 2*x^7*b5*e^4 + 2*x^7*b12*e^4 + 
2*x^7*b4*b7*e^2 + 2*x^7*b5*b8*e^2 - 4*x^7*b7*b9*e^2 + 2*x^7*b5*b12*e^2 + 
2*x^7*b8*b12*e^2 + 2*x^7*b12^2*e^2 + 4*x^7*b7*e^3 - 2*x^5*y2*b4*b9*e^3 + 
2*x^5*y2*b9^2*e^3 + 2*x^5*y2*b4*e^4 - 4*x^5*y2*b9*e^4 + 2*x^5*y2*e^5 + 
2*x^3*y1^2*b9*e^5 - 2*x^3*y1^2*e^6 - 2*x^7*b5*b7*e + 4*x^7*b7*b8*e + 
2*x^7*b7*b12*e + 2*x^5*y2*b4*b8*e^2 - 6*x^5*y2*b8*b9*e^2 + 2*x^5*y2*b4*b12*e^2 -
2*x^5*y2*b9*b12*e^2 + 2*x^3*y1^2*b4*b5*e^3 + 6*x^5*y2*b8*e^3 - 
2*x^3*y1^2*b4*b8*e^3 - 6*x^3*y1^2*b5*b9*e^3 + 4*x^3*y1^2*b8*b9*e^3 + 
2*x^5*y2*b12*e^3 - 2*x^3*y1^2*b9*b12*e^3 + 6*x^3*y1^2*b5*e^4 - 6*x^3*y1^2*b8*e^4
+ 4*x^7*b1*b7 - 2*x^7*b7^2 + 4*x^5*y2*b8^2*e + 2*x^5*y2*b7*b9*e + 
4*x^5*y2*b8*b12*e - 2*x^3*y2^2*b4^2*e^2 + 2*x^4*z1*b4^2*e^2 - 
2*x^3*y1^2*b5^2*e^2 - 2*x^5*y2*b7*e^2 + 2*x^3*y1^2*b4*b7*e^2 + 
8*x^3*y1^2*b5*b8*e^2 - 4*x^3*y1^2*b8^2*e^2 + 4*x^3*y1^2*b1*b9*e^2 + 
4*x^3*y2^2*b4*b9*e^2 - 4*x^4*z1*b4*b9*e^2 - 4*x^3*y1^2*b7*b9*e^2 + 
4*x^3*y1^2*b5*b12*e^2 + 2*x^3*y1^2*b12^2*e^2 + 4*x^3*y1^2*b1*e^3 - 
4*x^3*y2^2*b4*e^3 + 4*x^4*z1*b4*e^3 + 6*x^3*y1^2*b7*e^3 - 8*x^3*y2^2*b9*e^3 + 
2*x^4*z1*b9*e^3 + 8*x^3*y2^2*e^4 - 2*x^4*z1*e^4 - 2*x^5*y2*b5*b7 + 
4*x^5*y2*b1*b8 - 2*x^5*y2*b7*b8 - 2*x^5*y2*b7*b12 + 4*x^3*y1^2*b1*b5*e + 
2*x^3*y2^2*b4*b5*e - 2*x^4*z1*b4*b5*e - 4*x^3*y1^2*b5*b7*e - 4*x^3*y1^2*b1*b8*e 
- 4*x^3*y2^2*b4*b8*e + 4*x^4*z1*b4*b8*e + 6*x^3*y1^2*b7*b8*e - 2*x^3*y1^2*g7*e^2
+ 2*x*y1^2*y2*b4*b5*e^2 + 8*x^3*y2^2*b8*e^2 - 2*x^4*z1*b8*e^2 - 4*x^4*z3*b9*e^2 
- 2*x*y1^2*y2*b5*b9*e^2 + 8*x^3*y2^2*b12*e^2 - 2*x^4*z1*b12*e^2 + 4*x^4*z3*e^3 +
2*x*y1^2*y2*b5*e^3 - 4*x^2*y1*z4*b9*e^3 + 4*x^2*y1*z4*e^4 - 4*x^3*y2^2*b1*b4 + 
4*x^4*z1*b1*b4 + 4*x^3*y1^2*b1*b7 + 2*x^3*y2^2*b4*b7 - 2*x^4*z1*b4*b7 - 
2*x^3*y1^2*b7^2 + 4*x^3*y2^2*b1*b9 - 2*x^3*y2^2*b5*b12 + 2*x^4*z1*b5*b12 - 
2*x^3*y2^2*b12^2 + 2*x^4*z1*b12^2 + 8*x^3*y2^2*b1*e - 2*x*y1^2*y2*b5^2*e - 
2*x^3*y2^2*b7*e + 4*x^4*z3*b8*e + 4*x*y1^2*y2*b5*b8*e + 4*x^4*z3*b12*e - 
6*x*y1^2*y2*b1*e^2 - x*y1*y2*y3*b4*e^2 + 4*x^2*y1*z4*b8*e^2 - 
4*x*y1*y2*y3*b9*e^2 + 4*x^2*y1*z4*b12*e^2 + 5*x*y1*y2*y3*e^3 + 2*y1^2*z1*b4*e^3 
- 2*y1^2*z1*b9*e^3 + 2*y1^2*z1*e^4 - 2*x^3*y2^2*g7 + 4*x^4*z3*b1 + 
4*x*y1^2*y2*b1*b5 - 2*x^4*z3*b7 - 2*x*y1^2*y2*b5*b7 + 2*x*y1^2*y2*b1*b12 + 
x*y1*y2*y3*b4*b12 + 4*x^2*y1*z4*b1*e + 2*x^2*y3*z4*b4*e + 4*x*y1*y2*y3*b8*e + 
7*x*y1*y2*y3*b12*e + 2*y1^2*z3*b4*e^2 + 2*y1*y2*z4*b4*e^2 - 2*y1^2*z1*b5*e^2 + 
4*y1^2*z1*b8*e^2 - 2*y1^2*z3*b9*e^2 - 2*y1*y2*z4*b9*e^2 + 4*y1^2*z3*e^3 + 
2*y1*y2*z4*e^3 + 8*x*y1*y2*y3*b1 + 2*x*y2*y3^2*b4 - 2*x^2*y3*z4*b5 - 
2*x*y1*y2*y3*b7 - 2*x^2*y3*z4*b12 + 4*y1^2*z1*b1*e - 2*y1^2*z3*b5*e - 
2*y1*y2*z4*b5*e - 2*y1^2*z1*b7*e + 4*y1^2*z3*b8*e + 4*y1*y2*z4*b8*e - 
2*y1*y2*z2*b9*e + 2*y1^2*z3*b12*e + 2*y1*y2*z2*e^2 + 2*x*y1*t*e^2 + 4*y1^2*z3*b1
+ 2*y1*y2*z4*b1 - y2*y3*z4*b4 + 2*y1*y2*z2*b5 - 2*y1^2*z3*b7 - 2*y1*y2*z4*b7 + 
2*y1*y2*z2*b12 + 2*x*y1*t*b12 - 2*y1*y3*z3*e - y2*y3*z4*e + 2*y2*y3*z2 - 2*z4*t,
-4*x^8*b4*b9^2*e^5 - 4*x^8*b9^3*e^5 + 4*x^8*b4*b9*e^6 + 20*x^8*b9^2*e^6 - 
24*x^8*b9*e^7 + 8*x^8*e^8 + 4*x^8*b4*b5*b9*e^4 + 4*x^8*b4*b8*b9*e^4 + 
8*x^8*b5*b9^2*e^4 + 4*x^8*b8*b9^2*e^4 + 4*x^8*b4*b9*b12*e^4 + 
12*x^8*b9^2*b12*e^4 - 4*x^8*b4*b5*e^5 - 12*x^8*b5*b9*e^5 - 28*x^8*b8*b9*e^5 - 
36*x^8*b9*b12*e^5 + 4*x^8*b5*e^6 + 20*x^8*b8*e^6 + 20*x^8*b12*e^6 + 
4*x^8*b4*b7*b9^2*e^2 + 4*x^8*b7*b9^3*e^2 - 4*x^8*b4*b5*b8*e^3 - 
4*x^8*b1*b4*b9*e^3 - 4*x^8*b5^2*b9*e^3 - 8*x^8*b5*b8*b9*e^3 - 8*x^8*b1*b9^2*e^3 
- 24*x^8*b7*b9^2*e^3 - 4*x^8*b4*b5*b12*e^3 - 16*x^8*b5*b9*b12*e^3 - 
8*x^8*b8*b9*b12*e^3 - 12*x^8*b9*b12^2*e^3 + 4*x^8*b1*b4*e^4 + 4*x^8*b5^2*e^4 - 
4*x^8*b4*b7*e^4 + 4*x^8*b5*b8*e^4 + 12*x^8*b8^2*e^4 + 4*x^8*b1*b9*e^4 + 
36*x^8*b7*b9*e^4 + 4*x^4*y1^2*b4*b9^3*e^4 + 4*x^4*y1^2*b9^4*e^4 + 
12*x^8*b5*b12*e^4 + 24*x^8*b8*b12*e^4 + 16*x^8*b12^2*e^4 + 4*x^8*b1*e^5 - 
16*x^8*b7*e^5 - 8*x^6*y2*b9^2*e^5 - 4*x^4*y1^2*b4*b9^2*e^5 - 
28*x^4*y1^2*b9^3*e^5 + 16*x^6*y2*b9*e^6 - 8*x^4*y1^2*b4*b9*e^6 + 
60*x^4*y1^2*b9^2*e^6 - 8*x^6*y2*e^7 + 8*x^4*y1^2*b4*e^7 - 48*x^4*y1^2*b9*e^7 + 
12*x^4*y1^2*e^8 - 4*x^8*b4*b5*b7*b9*e - 8*x^8*b5*b7*b9^2*e - 8*x^8*b7*b9^2*b12*e
+ 4*x^8*b4*b5*b7*e^2 + 4*x^8*b1*b4*b8*e^2 + 4*x^8*b5^2*b8*e^2 - 
4*x^8*b4*b7*b8*e^2 + 12*x^8*b5*b7*b9*e^2 + 8*x^8*b1*b8*b9*e^2 + 
24*x^8*b7*b8*b9*e^2 + 4*x^6*y2*b4*b8*b9^2*e^2 + 4*x^6*y2*b8*b9^3*e^2 + 
4*x^8*b1*b4*b12*e^2 + 4*x^8*b5^2*b12*e^2 - 4*x^8*b4*b7*b12*e^2 + 
8*x^8*b5*b8*b12*e^2 + 8*x^8*b1*b9*b12*e^2 + 24*x^8*b7*b9*b12*e^2 + 
8*x^8*b5*b12^2*e^2 + 4*x^8*b8*b12^2*e^2 + 4*x^8*b12^3*e^2 - 4*x^8*b5*b7*e^3 + 
4*x^8*b1*b8*e^3 - 28*x^8*b7*b8*e^3 + 4*x^8*g7*b9*e^3 + 4*x^6*y2*b4*b8*b9*e^3 - 
20*x^6*y2*b8*b9^2*e^3 - 4*x^4*y1^2*b4*b8*b9^2*e^3 - 4*x^4*y1^2*b5*b9^3*e^3 - 
4*x^4*y1^2*b8*b9^3*e^3 + 4*x^8*b1*b12*e^3 - 20*x^8*b7*b12*e^3 - 
8*x^4*y1^2*b9^3*b12*e^3 - 4*x^8*g7*e^4 - 4*x^6*y2*b4*b8*e^4 + 
8*x^4*y1^2*b4*b5*b9*e^4 + 32*x^6*y2*b8*b9*e^4 - 4*x^4*y1^2*b4*b8*b9*e^4 - 
4*x^4*y1^2*b5*b9^2*e^4 + 48*x^4*y1^2*b8*b9^2*e^4 + 16*x^6*y2*b9*b12*e^4 + 
36*x^4*y1^2*b9^2*b12*e^4 - 8*x^4*y1^2*b4*b5*e^5 - 20*x^6*y2*b8*e^5 + 
12*x^4*y1^2*b4*b8*e^5 + 20*x^4*y1^2*b5*b9*e^5 - 88*x^4*y1^2*b8*b9*e^5 - 
16*x^6*y2*b12*e^5 + 8*x^4*y1^2*b4*b12*e^5 - 56*x^4*y1^2*b9*b12*e^5 - 
12*x^4*y1^2*b5*e^6 + 40*x^4*y1^2*b8*e^6 + 20*x^4*y1^2*b12*e^6 + 
4*x^8*b1*b4*b7*b9 + 4*x^8*b5^2*b7*b9 + 8*x^8*b1*b7*b9^2 + 8*x^8*b5*b7*b9*b12 + 
4*x^8*b7*b9*b12^2 - 4*x^8*b1*b4*b7*e - 4*x^8*b5^2*b7*e - 8*x^8*b7*b8^2*e - 
4*x^8*b1*b7*b9*e - 8*x^8*b7^2*b9*e - 4*x^6*y2*b4*b5*b8*b9*e - 
8*x^6*y2*b5*b8*b9^2*e - 8*x^8*b5*b7*b12*e - 8*x^8*b7*b8*b12*e - 
8*x^6*y2*b8*b9^2*b12*e - 4*x^8*b7*b12^2*e - 4*x^8*b1*b7*e^2 + 8*x^8*b7^2*e^2 - 
4*x^8*g7*b8*e^2 - 4*x^6*y2*b4*b8^2*e^2 - 4*x^4*y1^2*b4*b5^2*b9*e^2 - 
4*x^6*y2*b4*b7*b9*e^2 + 4*x^6*y2*b5*b8*b9*e^2 + 4*x^4*y1^2*b4*b5*b8*b9*e^2 + 
24*x^6*y2*b8^2*b9*e^2 + 4*x^4*y1^2*b1*b4*b9^2*e^2 - 4*x^4*y2^2*b4^2*b9^2*e^2 + 
4*x^5*z1*b4^2*b9^2*e^2 - 4*x^4*y1^2*b5^2*b9^2*e^2 - 4*x^6*y2*b7*b9^2*e^2 + 
4*x^4*y1^2*b4*b7*b9^2*e^2 + 8*x^4*y1^2*b5*b8*b9^2*e^2 + 8*x^4*y1^2*b1*b9^3*e^2 +
4*x^5*z1*b4*b9^3*e^2 + 4*x^4*y1^2*b7*b9^3*e^2 + 4*x^4*y2^2*b9^4*e^2 - 
4*x^8*g7*b12*e^2 - 4*x^6*y2*b4*b8*b12*e^2 + 16*x^6*y2*b8*b9*b12*e^2 + 
8*x^4*y1^2*b8*b9^2*b12*e^2 + 4*x^4*y1^2*b9^2*b12^2*e^2 + 4*x^4*y1^2*b4*b5^2*e^3 
- 8*x^4*y1^2*b4*b5*b8*e^3 - 20*x^6*y2*b8^2*e^3 + 4*x^4*y1^2*b4*b8^2*e^3 + 
8*x^6*y2*b1*b9*e^3 - 8*x^4*y1^2*b1*b4*b9*e^3 + 4*x^4*y1^2*b5^2*b9*e^3 + 
4*x^6*y2*b7*b9*e^3 + 12*x^4*y1^2*b5*b8*b9*e^3 - 32*x^4*y1^2*b8^2*b9*e^3 - 
12*x^4*y1^2*b1*b9^2*e^3 + 28*x^4*y2^2*b4*b9^2*e^3 - 24*x^5*z1*b4*b9^2*e^3 - 
32*x^4*y1^2*b7*b9^2*e^3 - 20*x^4*y2^2*b9^3*e^3 - 8*x^4*y1^2*b4*b5*b12*e^3 - 
20*x^6*y2*b8*b12*e^3 + 4*x^4*y1^2*b4*b8*b12*e^3 - 32*x^4*y1^2*b8*b9*b12*e^3 - 
8*x^6*y2*b12^2*e^3 - 16*x^4*y1^2*b9*b12^2*e^3 - 8*x^6*y2*b1*e^4 + 
4*x^4*y1^2*b1*b4*e^4 + 4*x^4*y2^2*b4^2*e^4 - 4*x^5*z1*b4^2*e^4 + 4*x^6*y2*b7*e^4
- 4*x^4*y1^2*b4*b7*e^4 - 24*x^4*y1^2*b5*b8*e^4 + 36*x^4*y1^2*b8^2*e^4 - 
28*x^4*y2^2*b4*b9*e^4 + 28*x^5*z1*b4*b9*e^4 + 56*x^4*y1^2*b7*b9*e^4 + 
8*x^4*y2^2*b9^2*e^4 + 8*x^5*z1*b9^2*e^4 - 4*x^2*y1^2*y2*b4*b9^2*e^4 - 
4*x^2*y1^2*y2*b9^3*e^4 - 8*x^4*y1^2*b5*b12*e^4 + 36*x^4*y1^2*b8*b12*e^4 + 
12*x^4*y1^2*b12^2*e^4 + 4*x^4*y1^2*b1*e^5 + 4*x^4*y2^2*b4*e^5 - 8*x^5*z1*b4*e^5 
- 24*x^4*y1^2*b7*e^5 + 8*x^4*y2^2*b9*e^5 - 12*x^5*z1*b9*e^5 + 
12*x^2*y1^2*y2*b9^2*e^5 - 4*x^4*y2^2*e^6 + 4*x^5*z1*e^6 - 4*x^2*y1^2*y2*b9*e^6 +
4*y1^4*e^8 + 4*x^8*b5*b7^2 - 8*x^8*b1*b7*b8 + 4*x^8*b7^2*b8 - 4*x^8*g7*b7*b9 + 
4*x^6*y2*b1*b4*b8*b9 + 4*x^6*y2*b5^2*b8*b9 + 8*x^6*y2*b1*b8*b9^2 + 
4*x^8*b7^2*b12 + 8*x^6*y2*b5*b8*b9*b12 + 4*x^6*y2*b8*b9*b12^2 + 4*x^8*g7*b7*e + 
4*x^6*y2*b4*b5*b7*e - 8*x^6*y2*b8^3*e + 4*x^4*y1^2*b1*b4*b5*b9*e + 
4*x^4*y2^2*b4^2*b5*b9*e - 4*x^5*z1*b4^2*b5*b9*e + 4*x^4*y1^2*b5^3*b9*e + 
8*x^6*y2*b5*b7*b9*e - 4*x^4*y1^2*b4*b5*b7*b9*e + 4*x^6*y2*b1*b8*b9*e - 
4*x^4*y1^2*b1*b4*b8*b9*e - 4*x^4*y1^2*b5^2*b8*b9*e - 8*x^6*y2*b7*b8*b9*e + 
8*x^4*y1^2*b1*b5*b9^2*e + 4*x^4*y2^2*b4*b5*b9^2*e - 8*x^5*z1*b4*b5*b9^2*e - 
8*x^4*y1^2*b5*b7*b9^2*e - 8*x^4*y1^2*b1*b8*b9^2*e - 8*x^4*y2^2*b5*b9^3*e - 
8*x^6*y2*b8^2*b12*e + 8*x^4*y1^2*b5^2*b9*b12*e + 8*x^6*y2*b7*b9*b12*e - 
8*x^4*y1^2*b5*b8*b9*b12*e + 8*x^4*y2^2*b4*b9^2*b12*e - 8*x^5*z1*b4*b9^2*b12*e - 
8*x^4*y1^2*b7*b9^2*b12*e - 8*x^4*y2^2*b9^3*b12*e + 4*x^4*y1^2*b5*b9*b12^2*e - 
4*x^4*y1^2*b8*b9*b12^2*e - 4*x^4*y1^2*b1*b4*b5*e^2 - 4*x^4*y2^2*b4^2*b5*e^2 + 
4*x^5*z1*b4^2*b5*e^2 - 4*x^4*y1^2*b5^3*e^2 - 4*x^6*y2*b5*b7*e^2 + 
4*x^4*y1^2*b4*b5*b7*e^2 - 8*x^6*y2*b1*b8*e^2 + 4*x^4*y1^2*b1*b4*b8*e^2 + 
4*x^4*y2^2*b4^2*b8*e^2 - 4*x^5*z1*b4^2*b8*e^2 + 4*x^4*y1^2*b5^2*b8*e^2 + 
4*x^6*y2*b7*b8*e^2 - 4*x^4*y1^2*b4*b7*b8*e^2 - 8*x^4*y1^2*b5*b8^2*e^2 + 
8*x^4*y1^2*b8^3*e^2 - 4*x^4*y1^2*b1*b5*b9*e^2 - 12*x^4*y2^2*b4*b5*b9*e^2 + 
12*x^5*z1*b4*b5*b9*e^2 + 8*x^4*y1^2*b5*b7*b9*e^2 - 4*x^4*y1^2*b1*b8*b9*e^2 - 
32*x^4*y2^2*b4*b8*b9*e^2 + 24*x^5*z1*b4*b8*b9*e^2 + 36*x^4*y1^2*b7*b8*b9*e^2 - 
4*x^4*y1^2*g7*b9^2*e^2 + 4*x^5*z3*b4*b9^2*e^2 + 4*x^4*y2^2*b5*b9^2*e^2 + 
4*x^2*y1^2*y2*b4*b5*b9^2*e^2 + 20*x^4*y2^2*b8*b9^2*e^2 + 4*x^5*z3*b9^3*e^2 + 
4*x^2*y1^2*y2*b5*b9^3*e^2 - 8*x^6*y2*b1*b12*e^2 + 4*x^4*y1^2*b1*b4*b12*e^2 + 
4*x^4*y2^2*b4^2*b12*e^2 - 4*x^5*z1*b4^2*b12*e^2 - 4*x^4*y1^2*b5^2*b12*e^2 - 
4*x^4*y1^2*b4*b7*b12*e^2 + 8*x^4*y1^2*b8^2*b12*e^2 + 8*x^4*y1^2*b1*b9*b12*e^2 - 
32*x^4*y2^2*b4*b9*b12*e^2 + 28*x^5*z1*b4*b9*b12*e^2 + 28*x^4*y1^2*b7*b9*b12*e^2 
+ 12*x^4*y2^2*b9^2*b12*e^2 + 4*x^5*z1*b9^2*b12*e^2 + 4*x^4*y1^2*b5*b12^2*e^2 + 
4*x^4*y1^2*b8*b12^2*e^2 + 4*x^4*y1^2*b12^3*e^2 - 4*x^4*y1^2*b1*b5*e^3 + 
4*x^4*y2^2*b4*b5*e^3 - 4*x^5*z1*b4*b5*e^3 + 12*x^4*y1^2*b1*b8*e^3 + 
16*x^4*y2^2*b4*b8*e^3 - 20*x^5*z1*b4*b8*e^3 - 40*x^4*y1^2*b7*b8*e^3 + 
8*x^4*y1^2*g7*b9*e^3 + 4*x^5*z3*b4*b9*e^3 - 8*x^4*y2^2*b5*b9*e^3 + 
4*x^5*z1*b5*b9*e^3 + 4*x^2*y1^2*y2*b4*b5*b9*e^3 + 16*x^4*y2^2*b8*b9*e^3 - 
12*x^5*z1*b8*b9*e^3 - 20*x^5*z3*b9^2*e^3 + 4*x^3*y1*z4*b4*b9^2*e^3 - 
16*x^2*y1^2*y2*b5*b9^2*e^3 + 4*x^3*y1*z4*b9^3*e^3 + 4*x^4*y1^2*b1*b12*e^3 + 
8*x^4*y2^2*b4*b12*e^3 - 12*x^5*z1*b4*b12*e^3 - 28*x^4*y1^2*b7*b12*e^3 + 
16*x^4*y2^2*b9*b12*e^3 - 24*x^5*z1*b9*b12*e^3 + 8*x^2*y1^2*y2*b9^2*b12*e^3 - 
4*x^4*y1^2*g7*e^4 - 4*x^5*z3*b4*e^4 + 8*x^4*y2^2*b5*e^4 - 4*x^5*z1*b5*e^4 - 
4*x^2*y1^2*y2*b4*b5*e^4 - 16*x^4*y2^2*b8*e^4 + 8*x^5*z1*b8*e^4 + 
16*x^5*z3*b9*e^4 + 4*x^3*y1*z4*b4*b9*e^4 + 24*x^2*y1^2*y2*b5*b9*e^4 - 
8*x^2*y1^2*y2*b8*b9*e^4 - 20*x^3*y1*z4*b9^2*e^4 - 8*x^4*y2^2*b12*e^4 + 
12*x^5*z1*b12*e^4 - 8*x^2*y1^2*y2*b9*b12*e^4 - 4*x^5*z3*e^5 - 4*x^3*y1*z4*b4*e^5
- 8*x^2*y1^2*y2*b5*e^5 + 16*x^3*y1*z4*b9*e^5 - 4*x^3*y1*z4*e^6 - 
4*x^6*y2*b1*b4*b7 - 4*x^6*y2*b5^2*b7 + 4*x^6*y2*b5*b7*b8 - 8*x^6*y2*b1*b8^2 + 
4*x^6*y2*b7*b8^2 - 4*x^4*y2^2*b1*b4^2*b9 + 4*x^5*z1*b1*b4^2*b9 - 
4*x^4*y2^2*b4*b5^2*b9 + 4*x^5*z1*b4*b5^2*b9 - 8*x^6*y2*b1*b7*b9 + 
4*x^4*y1^2*b1*b4*b7*b9 + 4*x^4*y1^2*b5^2*b7*b9 - 4*x^6*y2*g7*b8*b9 - 
4*x^4*y2^2*b1*b4*b9^2 + 8*x^5*z1*b1*b4*b9^2 + 4*x^4*y2^2*b5^2*b9^2 + 
8*x^4*y1^2*b1*b7*b9^2 + 8*x^4*y2^2*b1*b9^3 - 8*x^6*y2*b5*b7*b12 + 
4*x^6*y2*b7*b8*b12 - 8*x^4*y2^2*b4*b5*b9*b12 + 8*x^5*z1*b4*b5*b9*b12 + 
8*x^4*y1^2*b5*b7*b9*b12 + 8*x^4*y2^2*b5*b9^2*b12 - 4*x^6*y2*b7*b12^2 - 
4*x^4*y2^2*b4*b9*b12^2 + 4*x^5*z1*b4*b9*b12^2 + 4*x^4*y1^2*b7*b9*b12^2 + 
4*x^4*y2^2*b9^2*b12^2 + 4*x^4*y2^2*b1*b4^2*e - 4*x^5*z1*b1*b4^2*e + 
4*x^4*y2^2*b4*b5^2*e - 4*x^5*z1*b4*b5^2*e + 4*x^6*y2*b1*b7*e - 
4*x^4*y1^2*b1*b4*b7*e - 8*x^4*y1^2*b1*b5*b8*e + 4*x^4*y2^2*b4*b5*b8*e + 
8*x^4*y1^2*b1*b8^2*e + 8*x^4*y2^2*b4*b8^2*e - 8*x^5*z1*b4*b8^2*e - 
12*x^4*y1^2*b7*b8^2*e + 4*x^4*y2^2*b1*b4*b9*e - 4*x^5*z1*b1*b4*b9*e - 
4*x^4*y1^2*g7*b5*b9*e - 4*x^5*z3*b4*b5*b9*e - 4*x^2*y1^2*y2*b4*b5^2*b9*e - 
4*x^4*y1^2*b1*b7*b9*e + 8*x^4*y2^2*b4*b7*b9*e - 8*x^5*z1*b4*b7*b9*e - 
8*x^4*y1^2*b7^2*b9*e + 4*x^4*y1^2*g7*b8*b9*e + 8*x^4*y2^2*b5*b8*b9*e - 
8*x^4*y2^2*b8^2*b9*e + 4*x^4*y2^2*b1*b9^2*e - 8*x^5*z3*b5*b9^2*e - 
8*x^2*y1^2*y2*b5^2*b9^2*e - 8*x^4*y2^2*b7*b9^2*e + 12*x^4*y2^2*b4*b5*b12*e - 
12*x^5*z1*b4*b5*b12*e - 4*x^4*y1^2*b5*b7*b12*e + 8*x^4*y2^2*b4*b8*b12*e - 
8*x^5*z1*b4*b8*b12*e - 12*x^4*y1^2*b7*b8*b12*e + 8*x^4*y2^2*b5*b9*b12*e - 
8*x^5*z1*b5*b9*b12*e - 8*x^5*z3*b9^2*b12*e - 8*x^2*y1^2*y2*b5*b9^2*b12*e + 
4*x^4*y2^2*b4*b12^2*e - 4*x^5*z1*b4*b12^2*e - 4*x^4*y1^2*b7*b12^2*e + 
8*x^4*y2^2*b9*b12^2*e - 8*x^5*z1*b9*b12^2*e + 4*x^4*y2^2*b1*b4*e^2 - 
4*x^5*z1*b1*b4*e^2 + 4*x^4*y1^2*g7*b5*e^2 + 4*x^2*y1^2*y2*b4*b5^2*e^2 - 
4*x^4*y1^2*b1*b7*e^2 - 4*x^4*y2^2*b4*b7*e^2 + 8*x^5*z1*b4*b7*e^2 + 
8*x^4*y1^2*b7^2*e^2 - 4*x^4*y1^2*g7*b8*e^2 - 4*x^5*z3*b4*b8*e^2 + 
4*x^4*y2^2*b5*b8*e^2 - 4*x^5*z1*b5*b8*e^2 - 4*x^2*y1^2*y2*b4*b5*b8*e^2 - 
16*x^4*y2^2*b8^2*e^2 + 4*x^5*z1*b8^2*e^2 - 8*x^2*y1^2*y2*b1*b4*b9*e^2 - 
2*x^2*y1*y2*y3*b4^2*b9*e^2 + 4*x^5*z3*b5*b9*e^2 - 4*x^3*y1*z4*b4*b5*b9*e^2 + 
8*x^2*y1^2*y2*b5^2*b9*e^2 - 12*x^4*y2^2*b7*b9*e^2 + 8*x^5*z1*b7*b9*e^2 + 
24*x^5*z3*b8*b9*e^2 + 24*x^2*y1^2*y2*b5*b8*b9*e^2 + 8*x^4*y3^2*b9^2*e^2 - 
12*x^2*y1^2*y2*b1*b9^2*e^2 + 2*x^2*y1*y2*y3*b4*b9^2*e^2 - 
8*x^3*y1*z4*b5*b9^2*e^2 + 4*x^2*y1*y2*y3*b9^3*e^2 - 4*x^4*y1^2*g7*b12*e^2 - 
4*x^5*z3*b4*b12*e^2 + 4*x^4*y2^2*b5*b12*e^2 - 4*x^2*y1^2*y2*b4*b5*b12*e^2 - 
24*x^4*y2^2*b8*b12*e^2 + 16*x^5*z1*b8*b12*e^2 + 16*x^5*z3*b9*b12*e^2 + 
16*x^2*y1^2*y2*b5*b9*b12*e^2 - 8*x^3*y1*z4*b9^2*b12*e^2 - 8*x^4*y2^2*b12^2*e^2 +
12*x^5*z1*b12^2*e^2 - 4*x^2*y1^2*y2*b9*b12^2*e^2 + 8*x^2*y1^2*y2*b1*b4*e^3 + 
4*x^2*y1*y2*y3*b4^2*e^3 - 4*x^2*y1^2*y2*b5^2*e^3 + 12*x^4*y2^2*b7*e^3 - 
4*x^5*z1*b7*e^3 - 12*x^5*z3*b8*e^3 - 4*x^3*y1*z4*b4*b8*e^3 - 
20*x^2*y1^2*y2*b5*b8*e^3 - 16*x^4*y3^2*b9*e^3 - 4*x^2*y1^2*y2*b1*b9*e^3 + 
6*x^2*y1*y2*y3*b4*b9*e^3 + 4*x^3*y1*z4*b5*b9*e^3 + 24*x^3*y1*z4*b8*b9*e^3 - 
34*x^2*y1*y2*y3*b9^2*e^3 + 4*x*y1^2*z1*b4*b9^2*e^3 + 4*x*y1^2*z1*b9^3*e^3 - 
4*x^5*z3*b12*e^3 - 4*x^3*y1*z4*b4*b12*e^3 - 12*x^2*y1^2*y2*b5*b12*e^3 + 
16*x^3*y1*z4*b9*b12*e^3 + 8*x^4*y3^2*e^4 - 8*x^2*y1*y2*y3*b4*e^4 - 
12*x^3*y1*z4*b8*e^4 + 32*x^2*y1*y2*y3*b9*e^4 + 4*y1^2*y2^2*b4*b9*e^4 + 
4*y1^2*y2^2*b9^2*e^4 - 28*x*y1^2*z1*b9^2*e^4 - 4*x^3*y1*z4*b12*e^4 - 
4*y1^4*b12^2*e^4 - 8*x^2*y1*y2*y3*e^5 - 4*x*y1^2*z1*b4*e^5 - 4*y1^2*y2^2*b9*e^5 
+ 40*x*y1^2*z1*b9*e^5 - 8*y1^2*y2^2*e^6 - 12*x*y1^2*z1*e^6 + 4*x^6*y2*g7*b7 - 
4*x^4*y2^2*b4*b5*b7 + 4*x^5*z1*b4*b5*b7 + 4*x^4*y1^2*b5*b7^2 + 
4*x^4*y2^2*b1*b4*b8 - 8*x^5*z1*b1*b4*b8 - 4*x^4*y2^2*b5^2*b8 - 
8*x^4*y1^2*b1*b7*b8 - 4*x^4*y2^2*b4*b7*b8 + 4*x^5*z1*b4*b7*b8 + 
4*x^4*y1^2*b7^2*b8 + 4*x^4*y2^2*g7*b4*b9 - 4*x^5*z1*g7*b4*b9 + 4*x^5*z3*b1*b4*b9
+ 4*x^2*y1^2*y2*b1*b4*b5*b9 + 4*x^5*z3*b5^2*b9 + 4*x^2*y1^2*y2*b5^3*b9 - 
4*x^4*y1^2*g7*b7*b9 + 4*x^4*y2^2*b5*b7*b9 - 16*x^4*y2^2*b1*b8*b9 + 
4*x^4*y2^2*b7*b8*b9 - 4*x^4*y2^2*g7*b9^2 + 8*x^5*z3*b1*b9^2 + 
8*x^2*y1^2*y2*b1*b5*b9^2 - 4*x^4*y2^2*b1*b4*b12 + 4*x^5*z1*b1*b4*b12 - 
4*x^4*y2^2*b5^2*b12 + 4*x^5*z1*b5^2*b12 - 4*x^4*y2^2*b4*b7*b12 + 
4*x^5*z1*b4*b7*b12 + 4*x^4*y1^2*b7^2*b12 - 8*x^4*y2^2*b5*b8*b12 - 
8*x^4*y2^2*b1*b9*b12 + 8*x^5*z1*b1*b9*b12 + 8*x^5*z3*b5*b9*b12 + 
8*x^2*y1^2*y2*b5^2*b9*b12 + 4*x^4*y2^2*b7*b9*b12 - 8*x^4*y2^2*b5*b12^2 + 
8*x^5*z1*b5*b12^2 - 4*x^4*y2^2*b8*b12^2 + 4*x^5*z3*b9*b12^2 + 
4*x^2*y1^2*y2*b5*b9*b12^2 - 4*x^4*y2^2*b12^3 + 4*x^5*z1*b12^3 - 
4*x^4*y2^2*g7*b4*e + 4*x^5*z1*g7*b4*e - 4*x^2*y1^2*y2*b1*b4*b5*e - 
4*x^2*y1^2*y2*b5^3*e + 4*x^4*y1^2*g7*b7*e - 4*x^4*y2^2*b5*b7*e - 
4*x^4*y2^2*b1*b8*e - 4*x^4*y3^2*b4*b8*e + 12*x^4*y2^2*b7*b8*e - 8*x^5*z3*b8^2*e 
- 8*x^2*y1^2*y2*b5*b8^2*e + 4*x^5*z3*b1*b9*e + 4*x^3*y1*z4*b1*b4*b9*e - 
6*x^2*y1*y2*y3*b4*b5*b9*e + 4*x^3*y1*z4*b5^2*b9*e - 8*x^5*z3*b7*b9*e - 
8*x^2*y1^2*y2*b5*b7*b9*e - 8*x^4*y3^2*b8*b9*e + 4*x^2*y1^2*y2*b1*b8*b9*e + 
2*x^2*y1*y2*y3*b4*b8*b9*e + 8*x^3*y1*z4*b1*b9^2*e - 12*x^2*y1*y2*y3*b5*b9^2*e + 
4*x^2*y1*y2*y3*b8*b9^2*e - 4*x^4*y2^2*b1*b12*e + 4*x^5*z1*b1*b12*e - 
8*x^2*y1^2*y2*b5^2*b12*e + 12*x^4*y2^2*b7*b12*e - 8*x^5*z1*b7*b12*e - 
8*x^5*z3*b8*b12*e - 8*x^2*y1^2*y2*b5*b8*b12*e - 8*x^4*y3^2*b9*b12*e + 
12*x^2*y1^2*y2*b1*b9*b12*e + 6*x^2*y1*y2*y3*b4*b9*b12*e + 
8*x^3*y1*z4*b5*b9*b12*e - 4*x^2*y1*y2*y3*b9^2*b12*e - 4*x^2*y1^2*y2*b5*b12^2*e +
4*x^3*y1*z4*b9*b12^2*e - 12*x^2*y1^2*y2*b1*b5*e^2 - 4*x^2*y1*y2*y3*b4*b5*e^2 + 
4*x^5*z3*b7*e^2 + 4*x^2*y1^2*y2*b5*b7*e^2 + 8*x^4*y3^2*b8*e^2 + 
12*x^2*y1^2*y2*b1*b8*e^2 + 2*x^2*y1*y2*y3*b4*b8*e^2 - 8*x^3*y1*z4*b8^2*e^2 + 
4*x^2*y1^2*y2*g7*b9*e^2 + 4*x^3*y1*z4*b1*b9*e^2 - 4*x^3*y3*z4*b4*b9*e^2 + 
18*x^2*y1*y2*y3*b5*b9*e^2 - 4*x*y1^2*z1*b4*b5*b9*e^2 - 8*x^3*y1*z4*b7*b9*e^2 + 
38*x^2*y1*y2*y3*b8*b9*e^2 - 4*x^3*y3*z4*b9^2*e^2 + 4*x*y1^2*z3*b4*b9^2*e^2 + 
4*x*y1*y2*z4*b4*b9^2*e^2 - 8*x*y1^2*z1*b5*b9^2*e^2 + 4*x*y1^2*z3*b9^3*e^2 + 
4*x*y1*y2*z4*b9^3*e^2 + 8*x^4*y3^2*b12*e^2 - 8*x^2*y1^2*y2*b1*b12*e^2 - 
16*x^2*y1*y2*y3*b4*b12*e^2 - 8*x^3*y1*z4*b8*b12*e^2 + 38*x^2*y1*y2*y3*b9*b12*e^2
- 8*x*y1^2*z1*b9^2*b12*e^2 - 8*x^2*y1*y2*y3*b5*e^3 - 4*y1^2*y2^2*b4*b5*e^3 + 
4*x*y1^2*z1*b4*b5*e^3 + 4*x^3*y1*z4*b7*e^3 - 26*x^2*y1*y2*y3*b8*e^3 - 
4*x*y1^2*z1*b4*b8*e^3 + 20*x^3*y3*z4*b9*e^3 - 4*x*y1^2*z3*b4*b9*e^3 - 
4*x*y1*y2*z4*b4*b9*e^3 - 8*y1^2*y2^2*b5*b9*e^3 + 16*x*y1^2*z1*b5*b9*e^3 + 
28*x*y1^2*z1*b8*b9*e^3 - 28*x*y1^2*z3*b9^2*e^3 - 28*x*y1*y2*z4*b9^2*e^3 - 
24*x^2*y1*y2*y3*b12*e^3 - 4*x*y1^2*z1*b4*b12*e^3 - 8*y1^2*y2^2*b9*b12*e^3 + 
28*x*y1^2*z1*b9*b12*e^3 - 12*x^3*y3*z4*e^4 - 4*x*y1^2*z3*b4*e^4 - 
4*x*y1*y2*z4*b4*e^4 + 4*y1^2*y2^2*b5*e^4 - 8*x*y1^2*z1*b5*e^4 - 
28*x*y1^2*z1*b8*e^4 + 44*x*y1^2*z3*b9*e^4 + 40*x*y1*y2*z4*b9*e^4 - 
20*x*y1^2*z1*b12*e^4 - 24*x*y1^2*z3*e^5 - 12*x*y1*y2*z4*e^5 + 8*x^4*y2^2*b1*b7 +
4*x^5*z3*b5*b7 + 4*x^2*y1^2*y2*b5^2*b7 - 4*x^4*y2^2*b7^2 + 4*x^4*y2^2*g7*b8 - 
8*x^5*z3*b1*b8 + 4*x^4*y3^2*b5*b8 - 12*x^2*y1^2*y2*b1*b5*b8 - 
2*x^2*y1*y2*y3*b4*b5*b8 + 4*x^5*z3*b7*b8 + 4*x^2*y1^2*y2*b5*b7*b8 - 
4*x^5*z3*g7*b9 + 12*x^2*y1*y2*y3*b1*b4*b9 + 2*x^2*y2*y3^2*b4^2*b9 - 
4*x^2*y1^2*y2*g7*b5*b9 + 8*x^2*y1*y2*y3*b5^2*b9 - 4*x^2*y1*y2*y3*b5*b8*b9 + 
16*x^2*y1*y2*y3*b1*b9^2 + 4*x^2*y2*y3^2*b4*b9^2 + 4*x^4*y2^2*g7*b12 - 
4*x^5*z1*g7*b12 + 4*x^5*z3*b7*b12 + 4*x^2*y1^2*y2*b5*b7*b12 + 4*x^4*y3^2*b8*b12 
- 4*x^2*y1^2*y2*b1*b8*b12 - 2*x^2*y1*y2*y3*b4*b8*b12 + 16*x^2*y1*y2*y3*b5*b9*b12
- 4*x^2*y1*y2*y3*b8*b9*b12 + 8*x^2*y1*y2*y3*b9*b12^2 + 16*x^4*y3^2*b1*e - 
16*x^2*y1^2*y2*b1^2*e - 20*x^2*y1*y2*y3*b1*b4*e - 4*x^2*y2*y3^2*b4^2*e + 
4*x^2*y1^2*y2*g7*b5*e + 4*x^3*y3*z4*b4*b5*e - 8*x^2*y1^2*y2*b1*b7*e - 
4*x^2*y1*y2*y3*b4*b7*e + 4*x^3*y1*z4*b5*b7*e - 8*x^3*y1*z4*b1*b8*e - 
10*x^2*y1*y2*y3*b5*b8*e + 4*x^3*y1*z4*b7*b8*e - 8*x^2*y1*y2*y3*b8^2*e - 
4*x^3*y1*z4*g7*b9*e - 20*x^2*y1*y2*y3*b1*b9*e - 8*x^2*y2*y3^2*b4*b9*e + 
4*x*y1^2*z1*b1*b4*b9*e + 8*x^3*y3*z4*b5*b9*e - 4*x*y1^2*z3*b4*b5*b9*e - 
4*x*y1*y2*z4*b4*b5*b9*e + 4*x*y1^2*z1*b5^2*b9*e - 16*x^2*y1*y2*y3*b7*b9*e - 
4*x^2*y2*y3^2*b9^2*e + 8*x*y1^2*z1*b1*b9^2*e - 8*x*y1^2*z3*b5*b9^2*e - 
8*x*y1*y2*z4*b5*b9^2*e - 4*x^2*y1*y2*y3*b5*b12*e + 4*x^3*y1*z4*b7*b12*e - 
30*x^2*y1*y2*y3*b8*b12*e + 8*x^3*y3*z4*b9*b12*e + 8*x*y1^2*z1*b5*b9*b12*e - 
8*x*y1^2*z3*b9^2*b12*e - 8*x*y1*y2*z4*b9^2*b12*e - 12*x^2*y1*y2*y3*b12^2*e + 
4*x*y1^2*z1*b9*b12^2*e + 4*x^2*y1*y2*y3*b1*e^2 + 4*y1^2*y2^2*b1*b4*e^2 - 
4*x*y1^2*z1*b1*b4*e^2 - 4*x^3*y3*z4*b5*e^2 + 4*x*y1^2*z3*b4*b5*e^2 + 
8*x*y1*y2*z4*b4*b5*e^2 + 4*y1^2*y2^2*b5^2*e^2 - 4*x*y1^2*z1*b5^2*e^2 + 
8*x^2*y1*y2*y3*b7*e^2 - 16*x^3*y3*z4*b8*e^2 - 4*x*y1^2*z3*b4*b8*e^2 - 
4*x*y1*y2*z4*b4*b8*e^2 - 4*x*y1^2*z1*b5*b8*e^2 - 8*x*y1^2*z1*b8^2*e^2 + 
10*x^2*y2*y3^2*b9*e^2 + 8*y1^2*y2^2*b1*b9*e^2 - 4*x*y1^2*z1*b1*b9*e^2 - 
4*y2^4*b4*b9*e^2 - 4*x^2*y1*t*b4*b9*e^2 + 16*x*y1^2*z3*b5*b9*e^2 + 
20*x*y1*y2*z4*b5*b9*e^2 - 8*x*y1^2*z1*b7*b9*e^2 + 28*x*y1^2*z3*b8*b9*e^2 + 
24*x*y1*y2*z4*b8*b9*e^2 - 4*y2^4*b9^2*e^2 - 4*x^2*y1*t*b9^2*e^2 - 
16*x^3*y3*z4*b12*e^2 - 4*x*y1^2*z3*b4*b12*e^2 - 4*x*y1*y2*z4*b4*b12*e^2 + 
8*y1^2*y2^2*b5*b12*e^2 - 12*x*y1^2*z1*b5*b12*e^2 - 8*x*y1^2*z1*b8*b12*e^2 + 
36*x*y1^2*z3*b9*b12*e^2 + 32*x*y1*y2*z4*b9*b12*e^2 + 8*y1^2*y2^2*b12^2*e^2 - 
8*x*y1^2*z1*b12^2*e^2 - 8*x^2*y2*y3^2*e^3 - 12*y1^2*y2^2*b1*e^3 - 
20*x*y1^2*z1*b1*e^3 - 4*x*y1^2*z3*b5*e^3 - 8*x*y1*y2*z4*b5*e^3 + 
4*x*y1^2*z1*b7*e^3 - 32*x*y1^2*z3*b8*e^3 - 28*x*y1*y2*z4*b8*e^3 + 4*y2^4*b9*e^3 
+ 4*x*y1*y2*z2*b9*e^3 + 8*x^2*y1*t*b9*e^3 - 28*x*y1^2*z3*b12*e^3 - 
20*x*y1*y2*z4*b12*e^3 + 4*y2^4*e^4 - 12*x*y1*y2*z2*e^4 - 8*x^2*y1*t*e^4 - 
4*x^4*y3^2*g7 + 4*x^2*y1^2*y2*g7*b1 + 2*x^2*y1*y2*y3*g7*b4 - 4*x^3*y3*z4*b1*b4 +
4*x^2*y2*y3^2*b4*b5 - 4*x^3*y3*z4*b5^2 + 12*x^2*y1*y2*y3*b5*b7 - 
16*x^2*y1*y2*y3*b1*b8 - 4*x^2*y2*y3^2*b4*b8 + 4*x^2*y1*y2*y3*b7*b8 - 
4*x^2*y1*y2*y3*g7*b9 - 8*x^3*y3*z4*b1*b9 + 4*x*y1^2*z3*b1*b4*b9 + 
4*x*y1*y2*z4*b1*b4*b9 + 4*x^2*y2*y3^2*b5*b9 + 4*x*y1^2*z3*b5^2*b9 + 
4*x*y1*y2*z4*b5^2*b9 - 4*x^2*y2*y3^2*b8*b9 + 8*x*y1^2*z3*b1*b9^2 + 
8*x*y1*y2*z4*b1*b9^2 - 8*x^2*y1*y2*y3*b1*b12 + 4*x^2*y2*y3^2*b4*b12 - 
8*x^3*y3*z4*b5*b12 + 12*x^2*y1*y2*y3*b7*b12 + 4*x^2*y2*y3^2*b9*b12 + 
8*x*y1^2*z3*b5*b9*b12 + 8*x*y1*y2*z4*b5*b9*b12 - 4*x^3*y3*z4*b12^2 + 
4*x*y1^2*z3*b9*b12^2 + 4*x*y1*y2*z4*b9*b12^2 + 2*x^2*y1*y2*y3*g7*e - 
4*x^3*y3*z4*b1*e - 4*x*y1^2*z3*b1*b4*e - 8*x*y1*y2*z4*b1*b4*e - 
8*y1^2*y2^2*b1*b5*e + 4*y2^4*b4*b5*e - 4*x*y1*y2*z2*b4*b5*e - 4*x*y1^2*z3*b5^2*e
- 8*x*y1*y2*z4*b5^2*e + 8*x^3*y3*z4*b7*e + 4*x*y1^2*z1*b5*b7*e - 
8*x^2*y2*y3^2*b8*e - 8*x*y1^2*z1*b1*b8*e - 4*x*y1^2*z3*b5*b8*e + 
4*x*y1^2*z1*b7*b8*e - 8*x*y1^2*z3*b8^2*e - 8*x*y1*y2*z4*b8^2*e - 
4*x*y1^2*z1*g7*b9*e - 4*x*y1^2*z3*b1*b9*e - 12*x*y1*y2*z4*b1*b9*e + 
4*x*y1*y3*z3*b4*b9*e + 8*y2^4*b5*b9*e - 4*x*y1*y2*z2*b5*b9*e + 
4*x^2*y1*t*b5*b9*e - 8*x*y1^2*z3*b7*b9*e - 8*x*y1*y2*z4*b7*b9*e + 
4*x*y1*y2*z2*b8*b9*e + 4*x^2*y1*t*b8*b9*e - 8*x^2*y2*y3^2*b12*e - 
8*x*y1^2*z3*b5*b12*e - 16*x*y1*y2*z4*b5*b12*e + 4*x*y1^2*z1*b7*b12*e - 
12*x*y1^2*z3*b8*b12*e - 8*x*y1*y2*z4*b8*b12*e + 8*y2^4*b9*b12*e + 
4*x*y1*y2*z2*b9*b12*e + 12*x^2*y1*t*b9*b12*e - 4*x*y1^2*z3*b12^2*e - 
8*x*y1*y2*z4*b12^2*e + 8*x*y1^2*z1*g7*e^2 - 20*x*y1^2*z3*b1*e^2 - 
8*x*y1*y2*z4*b1*e^2 + 4*x*y1*y3*z3*b4*e^2 - 4*y2^4*b5*e^2 + 4*x*y1*y2*z2*b5*e^2 
+ 4*x*y1^2*z3*b7*e^2 + 4*x*y1*y2*z4*b7*e^2 - 4*x*y1*y2*z2*b8*e^2 - 
4*x^2*y1*t*b8*e^2 - 4*x*y1*y3*z3*b9*e^2 - 8*x*y2*y3*z4*b9*e^2 - 
8*x*y1*y2*z2*b12*e^2 - 8*x^2*y1*t*b12*e^2 + 8*x*y2*y3*z4*e^3 + 4*x^3*y3*z4*g7 - 
8*x^2*y2*y3^2*b1 + 4*y1^2*y2^2*b1^2 - 4*y2^4*b1*b4 + 4*x*y1*y2*z2*b1*b4 + 
y2^2*y3^2*b4^2 - 4*y2^4*b5^2 + 4*x*y1*y2*z2*b5^2 + 8*x^2*y2*y3^2*b7 + 
4*x*y1^2*z3*b5*b7 + 4*x*y1*y2*z4*b5*b7 - 8*x*y1^2*z3*b1*b8 - 8*x*y1*y2*z4*b1*b8 
- 4*x*y1*y2*z2*b5*b8 - 4*x^2*y1*t*b5*b8 + 4*x*y1^2*z3*b7*b8 + 4*x*y1*y2*z4*b7*b8
- 4*x*y1^2*z3*g7*b9 - 4*x*y1*y2*z4*g7*b9 + 8*x*y1*y2*z2*b1*b9 + 
4*x*y2*y3*z2*b4*b9 + 4*x^2*y3*t*b4*b9 - 8*y2^4*b5*b12 + 8*x*y1*y2*z2*b5*b12 + 
4*x*y1^2*z3*b7*b12 + 4*x*y1*y2*z4*b7*b12 - 4*x*y1*y2*z2*b8*b12 - 
4*x^2*y1*t*b8*b12 - 4*y2^4*b12^2 + 4*x*y1*y2*z2*b12^2 + 8*x*y1^2*z3*g7*e + 
8*x*y1*y2*z4*g7*e + 12*y2^4*b1*e - 28*x*y1*y2*z2*b1*e - 16*x^2*y1*t*b1*e - 
6*y2^2*y3^2*b4*e - 4*x*y2*y3*z2*b4*e - 4*x*y1*y3*z3*b5*e + 4*x*y1*y3*z3*b8*e + 
8*x*y2*y3*z4*b8*e - 8*y2^2*y3^2*b9*e - 4*x*y2*y3*z2*b9*e - 4*x^2*y3*t*b9*e - 
4*x*y1*y3*z3*b12*e + 8*x*y2*y3*z4*b12*e + y2^2*y3^2*e^2 + 4*x^2*y1*t*g7 + 
8*x*y2*y3*z4*b1 - 4*x*y3^2*z3*b4 + 8*y2^2*y3^2*b5 + 4*x*y2*y3*z2*b5 - 
4*x*y2*y3*z2*b8 + 8*y2^2*y3^2*b12 + 4*x*y2*y3*z2*b12 - 4*x*y3^2*z3*e - 4*y3^4 - 
4*t^2,
2*x^6*y1*b4*b9*e^4 - 4*x^6*y1*b9^2*e^4 - 2*x^6*y1*b4*e^5 + 8*x^6*y1*b9*e^5 - 
4*x^6*y1*e^6 - 2*x^6*y1*b4*b8*e^3 - 2*x^6*y1*b5*b9*e^3 + 6*x^6*y1*b8*b9*e^3 - 
2*x^6*y1*b4*b12*e^3 + 6*x^6*y1*b9*b12*e^3 + 2*x^6*y1*b5*e^4 - 6*x^6*y1*b8*e^4 - 
6*x^6*y1*b12*e^4 - 2*x^6*y1*b4*b7*e^2 + 2*x^6*y1*b5*b8*e^2 - 2*x^6*y1*b8^2*e^2 -
4*x^6*y3*b9^2*e^2 + 2*x^6*y1*b5*b12*e^2 - 4*x^6*y1*b8*b12*e^2 - 
2*x^6*y1*b12^2*e^2 + 8*x^6*y3*b9*e^3 + 2*x^4*y1*y2*b4*b9*e^3 - 
8*x^4*y1*y2*b9^2*e^3 - 4*x^6*y3*e^4 - 2*x^4*y1*y2*b4*e^4 + 18*x^4*y1*y2*b9*e^4 +
2*x^2*y1^3*b9^2*e^4 - 10*x^4*y1*y2*e^5 - 2*x^2*y1^3*b9*e^5 + 2*x^6*y1*b5*b7*e + 
2*x^6*y3*b4*b8*e - 2*x^6*y1*b7*b8*e + 4*x^6*y3*b8*b9*e + 2*x^6*y1*b7*b12*e + 
4*x^6*y3*b9*b12*e - 4*x^6*y3*b8*e^2 - 2*x^4*y1*y2*b4*b8*e^2 + 
12*x^4*y1*y2*b8*b9*e^2 - 4*x^6*y3*b12*e^2 - 2*x^4*y1*y2*b4*b12*e^2 + 
8*x^4*y1*y2*b9*b12*e^2 - 14*x^4*y1*y2*b8*e^3 - 2*x^5*z4*b9*e^3 - 
2*x^2*y1^3*b5*b9*e^3 - 2*x^2*y1^3*b8*b9*e^3 - 10*x^4*y1*y2*b12*e^3 - 
2*x^2*y1^3*b9*b12*e^3 + 2*x^5*z4*e^4 + 2*x^2*y1^3*b5*e^4 + 2*x^6*y3*b4*b7 + 
2*x^6*y1*b7^2 - 2*x^6*y3*b5*b8 - 2*x^6*y3*b8*b12 - 8*x^6*y3*b1*e - 2*x^6*y3*b7*e
- 4*x^4*y1*y2*b8^2*e + 2*x^4*y2*y3*b4*b9*e - 4*x^4*y1*y2*b7*b9*e - 
4*x^4*y1*y2*b8*b12*e - 16*x^4*y1*y2*b1*e^2 + 2*x^4*y1*y2*b7*e^2 + 
2*x^5*z4*b8*e^2 + 2*x^2*y1^3*b5*b8*e^2 - 4*x^4*y2*y3*b9*e^2 - 
2*x^2*y1^2*y3*b4*b9*e^2 - 2*x^2*y1^2*y3*b9^2*e^2 + 2*x^5*z4*b12*e^2 + 
2*x^2*y1^3*b5*b12*e^2 + 4*x^4*y2*y3*e^3 + 8*x^2*y1^3*b1*e^3 + 
2*x^2*y1^2*y3*b4*e^3 + 4*x^2*y1^2*y3*b9*e^3 - 2*x^2*y1^2*y3*e^4 + 2*x^6*y3*g7 + 
2*x^4*y1*y2*b5*b7 + 2*x^4*y2*y3*b4*b8 + 2*x^4*y1*y2*b7*b8 - 2*x^4*y2*y3*b5*b9 + 
2*x^4*y2*y3*b8*b9 + 2*x^4*y1*y2*b7*b12 - 2*x^4*y2*y3*b9*b12 + 4*x^4*y1*y2*g7*e -
2*x^5*z4*b7*e + 2*x^4*y2*y3*b8*e + 2*x^2*y1^2*y3*b5*b9*e + 2*x^2*y1^2*y3*b8*b9*e
+ 4*x^4*y2*y3*b12*e + 6*x^2*y1^2*y3*b9*b12*e - 2*x^2*y1^3*g7*e^2 - 
2*x^3*y1*z3*b4*e^2 - 2*x^2*y1^2*y3*b5*e^2 + 2*x^3*y1*z3*b9*e^2 - 
6*x^2*y1^2*y3*b12*e^2 - 2*x^3*y1*z3*e^3 + 4*x^4*y2*y3*b1 + 2*x^5*z2*b7 - 
2*x^2*y1^2*y3*b5*b8 + 2*x^2*y2^2*y3*b4*b9 + 2*x^2*y1*y3^2*b4*b9 + 
2*x^2*y2^2*y3*b9^2 - 2*x^2*y1^2*y3*b8*b12 - 2*x^2*y1^2*y3*b12^2 - 
8*x^2*y1^2*y3*b1*e + 2*x^2*y2^2*y3*b4*e - 2*x^2*y1*y3^2*b4*e + 2*x^3*y1*z3*b5*e 
- 2*x^3*y1*z3*b8*e - 2*x^2*y2^2*y3*b9*e - 2*x^2*y1*y3^2*b9*e + 2*x^2*y1*y2^2*g7 
+ 2*x^2*y1^2*y3*g7 + 2*x^3*y3*z3*b4 - 2*x^2*y2^2*y3*b5 + 2*x^3*y1*z3*b7 + 
2*x^2*y2^2*y3*b8 + 2*x^3*y2*z2*b8 - 2*x^2*y2^2*y3*b12 + 2*x^2*y3^3 + 
2*x*y1*y2*z1*b1 + x*y2*y3*z1*b4 + 2*x*y1*y2*z3*b5 + 2*x*y2*y3*z1*b9 + 
2*x*y2^2*z2*b9 + 2*x*y1*y3*z4*b12 - x*y2*y3*z1*e + 2*y1^2*t*e^2 + 2*x*y2*y3*z3 -
2*y2^2*t - 2*y1*y3*t,
2*x*y1*y2*b1 + x*y2*y3*b4 + 2*x*y2*y3*b9 - x*y2*y3*e + 2*y1*z3*e + 2*y3*z1 + 
2*y2*z2 + 2*x*t,
-x^3*y1*b4*e^2 + x^3*y1*b9*e^2 - x^3*y1*e^3 + x^3*y1*b5*e - x^3*y1*b8*e + 
x^3*y3*b4 + x^3*y1*b7 + x*y1*y2*b5 + x*y2*y3 + x^2*z2 + y1*z1*e + y1*z3 + y2*z4,
x^5*b7 + x^3*y2*b8 + x*y2^2*b9 + x^2*z3 + y1*z4*e + y2*z1 - y1*z2,
-x^5*b9*e^3 + x^5*e^4 + x^5*b8*e^2 + x^5*b12*e^2 - x^5*b7*e + x*y1*y3*b12 + 
y1*z2*e + y2*z3 - y3*z4,
y1^2*e^2 - y2^2 - y1*y3 + x*z1
];
octic:=-x^16*b9^2*e^6 + 2*x^16*b9*e^7 - x^16*e^8 + 2*x^16*b8*b9*e^5 + 
2*x^16*b9*b12*e^5 - 2*x^16*b8*e^6 - 2*x^16*b12*e^6 - x^16*b8^2*e^4 - 
2*x^16*b7*b9*e^4 - 2*x^16*b8*b12*e^4 - x^16*b12^2*e^4 + 2*x^16*b7*e^5 + 
2*x^12*y1^2*b4*b9*e^6 - 3*x^12*y1^2*b9^2*e^6 - 2*x^12*y1^2*b4*e^7 + 
6*x^12*y1^2*b9*e^7 - 3*x^12*y1^2*e^8 + 2*x^16*b7*b8*e^3 + 2*x^16*b7*b12*e^3 - 
2*x^12*y1^2*b4*b8*e^5 - 2*x^12*y1^2*b5*b9*e^5 + 6*x^12*y1^2*b8*b9*e^5 - 
2*x^12*y1^2*b4*b12*e^5 + 4*x^12*y1^2*b9*b12*e^5 + 2*x^12*y1^2*b5*e^6 - 
6*x^12*y1^2*b8*e^6 - 4*x^12*y1^2*b12*e^6 - x^16*b7^2*e^2 - 2*x^14*y2*b7*b9*e^3 +
2*x^14*y2*b7*e^4 + 2*x^12*y1^2*b4*b7*e^4 + 2*x^12*y1^2*b5*b8*e^4 - 
3*x^12*y1^2*b8^2*e^4 - 3*x^12*y1*y3*b4*b9*e^4 - 4*x^12*y1^2*b7*b9*e^4 + 
2*x^12*y1*y3*b9^2*e^4 + 2*x^12*y1^2*b5*b12*e^4 - 4*x^12*y1^2*b8*b12*e^4 - 
x^12*y1^2*b12^2*e^4 + 3*x^12*y1*y3*b4*e^5 + 4*x^12*y1^2*b7*e^5 - 
4*x^12*y1*y3*b9*e^5 + 2*x^10*y1^2*y2*b9^2*e^5 + 2*x^12*y1*y3*e^6 - 
x^8*y1^4*b4^2*e^6 - 4*x^10*y1^2*y2*b9*e^6 + 3*x^8*y1^4*b4*b9*e^6 - 
3*x^8*y1^4*b9^2*e^6 + 2*x^10*y1^2*y2*e^7 - 3*x^8*y1^4*b4*e^7 + 8*x^8*y1^4*b9*e^7
- 5*x^8*y1^4*e^8 + 2*x^14*y2*b7*b8*e^2 + 2*x^14*y2*b7*b12*e^2 - 
2*x^12*y1^2*b5*b7*e^3 + 3*x^12*y1*y3*b4*b8*e^3 + 4*x^12*y1^2*b7*b8*e^3 + 
x^12*y1*y3*b5*b9*e^3 - 2*x^12*y2^2*b8*b9*e^3 - 3*x^12*y1*y3*b8*b9*e^3 + 
3*x^12*y1*y3*b4*b12*e^3 + 2*x^12*y1^2*b7*b12*e^3 - x^12*y1*y3*b9*b12*e^3 - 
x^12*y1*y3*b5*e^4 + 2*x^12*y2^2*b8*e^4 + 3*x^12*y1*y3*b8*e^4 - 
2*x^10*y1^2*y2*b5*b9*e^4 + x^12*y1*y3*b12*e^4 - 4*x^10*y1^2*y2*b9*b12*e^4 + 
2*x^10*y1^2*y2*b5*e^5 + 2*x^8*y1^4*b4*b5*e^5 - 3*x^8*y1^4*b4*b8*e^5 - 
3*x^8*y1^4*b5*b9*e^5 + 5*x^8*y1^4*b8*b9*e^5 + 4*x^10*y1^2*y2*b12*e^5 - 
x^8*y1^4*b4*b12*e^5 + 3*x^8*y1^4*b9*b12*e^5 + 3*x^8*y1^4*b5*e^6 - 
7*x^8*y1^4*b8*e^6 - 5*x^8*y1^4*b12*e^6 - 2*x^14*y2*b7^2*e - 
3*x^12*y1*y3*b4*b7*e^2 - x^12*y1^2*b7^2*e^2 - x^12*y1*y3*b5*b8*e^2 + 
2*x^12*y2^2*b8^2*e^2 + x^12*y1*y3*b8^2*e^2 + 2*x^12*y1*y3*b7*b9*e^2 + 
2*x^12*y3^2*b9^2*e^2 - x^12*y1*y3*b5*b12*e^2 + 2*x^12*y2^2*b8*b12*e^2 - 
x^12*y1*y3*b12^2*e^2 - 2*x^12*y1*y3*b7*e^3 + 2*x^10*y1^2*y2*b4*b7*e^3 + 
2*x^10*y1^2*y2*b5*b8*e^3 - 2*x^10*y1^2*y2*b8^2*e^3 - 4*x^12*y3^2*b9*e^3 - 
3*x^10*y1*y2*y3*b4*b9*e^3 - 2*x^10*y1^2*y2*b7*b9*e^3 - 2*x^10*y2^3*b9^2*e^3 + 
8*x^10*y1*y2*y3*b9^2*e^3 + 2*x^10*y1^2*y2*b5*b12*e^3 + 2*x^10*y1^2*y2*b12^2*e^3 
+ 2*x^12*y3^2*e^4 + 3*x^10*y1*y2*y3*b4*e^4 + 3*x^8*y1^3*y3*b4^2*e^4 - 
x^8*y1^4*b5^2*e^4 + 2*x^10*y1^2*y2*b7*e^4 + x^8*y1^4*b4*b7*e^4 + 
3*x^8*y1^4*b5*b8*e^4 - 2*x^8*y1^4*b8^2*e^4 + 2*x^10*y2^3*b9*e^4 - 
19*x^10*y1*y2*y3*b9*e^4 - 3*x^8*y1^2*y2^2*b4*b9*e^4 - 5*x^8*y1^3*y3*b4*b9*e^4 - 
2*x^8*y1^4*b7*b9*e^4 + 12*x^8*y1^2*y2^2*b9^2*e^4 + x^8*y1^4*b5*b12*e^4 - 
2*x^8*y1^4*b8*b12*e^4 - x^8*y1^4*b12^2*e^4 + 11*x^10*y1*y2*y3*e^5 + 
3*x^8*y1^2*y2^2*b4*e^5 + 5*x^8*y1^3*y3*b4*e^5 + 4*x^8*y1^4*b7*e^5 - 
24*x^8*y1^2*y2^2*b9*e^5 - 3*x^8*y1^3*y3*b9*e^5 + x^6*y1^4*y2*b4*b9*e^5 - 
6*x^6*y1^4*y2*b9^2*e^5 + 12*x^8*y1^2*y2^2*e^6 + 3*x^8*y1^3*y3*e^6 - 
x^6*y1^4*y2*b4*e^6 + 11*x^6*y1^4*y2*b9*e^6 + x^4*y1^6*b9^2*e^6 - 
5*x^6*y1^4*y2*e^7 - 2*x^4*y1^6*b4*e^7 + x^4*y1^6*b9*e^7 - 2*x^4*y1^6*e^8 + 
x^12*y1*y3*b5*b7*e - x^12*y3^2*b4*b8*e - 2*x^12*y2^2*b7*b8*e - 
x^12*y1*y3*b7*b8*e - 2*x^12*y3^2*b8*b9*e + x^12*y1*y3*b7*b12*e - 
2*x^12*y3^2*b9*b12*e - 4*x^10*y1^2*y2*b5*b7*e^2 + 2*x^12*y3^2*b8*e^2 - 
x^10*y1*y2*y3*b4*b8*e^2 + 6*x^10*y1^2*y2*b7*b8*e^2 + 2*x^10*y2^3*b8*b9*e^2 - 
8*x^10*y1*y2*y3*b8*b9*e^2 + 2*x^12*y3^2*b12*e^2 + 3*x^10*y1*y2*y3*b4*b12*e^2 + 
2*x^10*y2^3*b9*b12*e^2 - 8*x^10*y1*y2*y3*b9*b12*e^2 - 4*x^8*y1^3*y3*b4*b5*e^3 - 
x^8*y1^4*b5*b7*e^3 + 11*x^10*y1*y2*y3*b8*e^3 + x^8*y1^2*y2^2*b4*b8*e^3 + 
6*x^8*y1^3*y3*b4*b8*e^3 + x^8*y1^4*b7*b8*e^3 - x^8*y1^2*y2^2*b5*b9*e^3 + 
4*x^8*y1^3*y3*b5*b9*e^3 - 15*x^8*y1^2*y2^2*b8*b9*e^3 - 2*x^8*y1^3*y3*b8*b9*e^3 +
11*x^10*y1*y2*y3*b12*e^3 + 3*x^8*y1^2*y2^2*b4*b12*e^3 - x^8*y1^3*y3*b4*b12*e^3 +
x^8*y1^4*b7*b12*e^3 - 13*x^8*y1^2*y2^2*b9*b12*e^3 + 4*x^8*y1^3*y3*b9*b12*e^3 + 
x^8*y1^2*y2^2*b5*e^4 - 4*x^8*y1^3*y3*b5*e^4 + 2*x^6*y1^4*y2*b4*b5*e^4 + 
15*x^8*y1^2*y2^2*b8*e^4 + 5*x^8*y1^3*y3*b8*e^4 - x^6*y1^4*y2*b4*b8*e^4 + 
8*x^6*y1^4*y2*b8*b9*e^4 + 13*x^8*y1^2*y2^2*b12*e^4 - x^8*y1^3*y3*b12*e^4 - 
x^6*y1^4*y2*b4*b12*e^4 + 6*x^6*y1^4*y2*b9*b12*e^4 - 7*x^6*y1^4*y2*b8*e^5 - 
x^4*y1^6*b5*b9*e^5 - x^4*y1^6*b8*b9*e^5 - 5*x^6*y1^4*y2*b12*e^5 - 
x^4*y1^6*b9*b12*e^5 + 3*x^4*y1^6*b5*e^6 - 2*x^4*y1^6*b8*e^6 + x^12*y3^2*b4*b7 - 
x^12*y2^2*b7^2 + x^12*y3^2*b5*b8 + x^12*y3^2*b8*b12 + 4*x^12*y3^2*b1*e + 
x^12*y3^2*b7*e - 2*x^10*y1*y2*y3*b4*b7*e - 2*x^10*y1^2*y2*b7^2*e + 
4*x^10*y1*y2*y3*b5*b8*e - x^10*y2*y3^2*b4*b9*e - 2*x^10*y2^3*b7*b9*e + 
2*x^10*y1*y2*y3*b7*b9*e + 4*x^10*y1*y2*y3*b8*b12*e + 16*x^10*y1*y2*y3*b1*e^2 - 
3*x^8*y1^2*y3^2*b4^2*e^2 + x^8*y1^3*y3*b5^2*e^2 - x^10*y1*y2*y3*b7*e^2 + 
x^8*y1^2*y2^2*b4*b7*e^2 - 2*x^8*y1^3*y3*b4*b7*e^2 + 3*x^8*y1^2*y2^2*b5*b8*e^2 - 
5*x^8*y1^3*y3*b5*b8*e^2 + 3*x^8*y1^2*y2^2*b8^2*e^2 + 2*x^8*y1^3*y3*b8^2*e^2 + 
2*x^10*y2*y3^2*b9*e^2 - 4*x^8*y1*y2^2*y3*b4*b9*e^2 + 3*x^8*y1^2*y3^2*b4*b9*e^2 +
6*x^8*y1^2*y2^2*b7*b9*e^2 + 2*x^8*y1^3*y3*b7*b9*e^2 + 4*x^8*y1*y2^2*y3*b9^2*e^2 
+ 3*x^8*y1^2*y3^2*b9^2*e^2 + x^8*y1^2*y2^2*b5*b12*e^2 + 
6*x^8*y1^2*y2^2*b8*b12*e^2 - 3*x^8*y1^3*y3*b8*b12*e^2 + x^8*y1^2*y2^2*b12^2*e^2 
- x^8*y1^3*y3*b12^2*e^2 - 2*x^10*y2*y3^2*e^3 + 16*x^8*y1^2*y2^2*b1*e^3 - 
8*x^8*y1^3*y3*b1*e^3 - 3*x^8*y1^2*y3^2*b4*e^3 - 2*x^6*y1^4*y2*b5^2*e^3 - 
2*x^8*y1^2*y2^2*b7*e^3 - 7*x^8*y1^3*y3*b7*e^3 - 2*x^6*y1^4*y2*b8^2*e^3 - 
2*x^8*y2^4*b9*e^3 - 6*x^8*y1*y2^2*y3*b9*e^3 - 6*x^8*y1^2*y3^2*b9*e^3 - 
3*x^6*y1^2*y2^3*b4*b9*e^3 + 2*x^6*y1^3*y2*y3*b4*b9*e^3 - 2*x^6*y1^4*y2*b7*b9*e^3
+ 6*x^6*y1^2*y2^3*b9^2*e^3 + 6*x^6*y1^3*y2*y3*b9^2*e^3 - 
2*x^6*y1^4*y2*b5*b12*e^3 - 2*x^6*y1^4*y2*b8*b12*e^3 + 2*x^8*y2^4*e^4 + 
2*x^8*y1*y2^2*y3*e^4 + 3*x^8*y1^2*y3^2*e^4 - 16*x^6*y1^4*y2*b1*e^4 + 
x^6*y1^2*y2^3*b4*e^4 + 3*x^6*y1^3*y2*y3*b4*e^4 - x^6*y1^4*y2*b7*e^4 + 
x^4*y1^6*b5*b8*e^4 - 11*x^6*y1^2*y2^3*b9*e^4 - 19*x^6*y1^3*y2*y3*b9*e^4 - 
x^4*y1^5*y3*b4*b9*e^4 - x^4*y1^4*y2^2*b9^2*e^4 - 2*x^4*y1^5*y3*b9^2*e^4 + 
x^4*y1^6*b5*b12*e^4 + 5*x^6*y1^2*y2^3*e^5 + 13*x^6*y1^3*y2*y3*e^5 + 
4*x^4*y1^6*b1*e^5 + 4*x^4*y1^4*y2^2*b4*e^5 + 7*x^4*y1^5*y3*b4*e^5 + 
2*x^4*y1^6*b7*e^5 - 3*x^4*y1^4*y2^2*b9*e^5 - x^4*y1^5*y3*b9*e^5 + 
4*x^4*y1^4*y2^2*e^6 + 3*x^4*y1^5*y3*e^6 - y1^8*e^8 - x^12*y3^2*g7 + 
x^10*y1*y2*y3*b5*b7 + x^10*y2*y3^2*b4*b8 - 2*x^10*y2^3*b7*b8 - 
x^10*y1*y2*y3*b7*b8 + x^10*y2*y3^2*b5*b9 - x^10*y2*y3^2*b8*b9 + 
x^10*y1*y2*y3*b7*b12 + x^10*y2*y3^2*b9*b12 - 4*x^10*y1*y2*y3*g7*e + 
2*x^8*y1^2*y3^2*b4*b5*e - 3*x^8*y1^2*y2^2*b5*b7*e + x^8*y1^3*y3*b5*b7*e - 
x^10*y2*y3^2*b8*e - x^8*y1*y2^2*y3*b4*b8*e - 3*x^8*y1^2*y3^2*b4*b8*e + 
x^8*y1^2*y2^2*b7*b8*e - x^8*y1^3*y3*b7*b8*e + 4*x^8*y1*y2^2*y3*b5*b9*e - 
x^8*y1^2*y3^2*b5*b9*e - 6*x^8*y1*y2^2*y3*b8*b9*e - 3*x^8*y1^2*y3^2*b8*b9*e - 
2*x^10*y2*y3^2*b12*e + 2*x^8*y1^2*y3^2*b4*b12*e - 3*x^8*y1^2*y2^2*b7*b12*e + 
x^8*y1^3*y3*b7*b12*e - 5*x^8*y1^2*y3^2*b9*b12*e - 4*x^8*y1^2*y2^2*g7*e^2 + 
2*x^8*y1^3*y3*g7*e^2 + x^8*y1^2*y3^2*b5*e^2 - 4*x^6*y1^3*y2*y3*b4*b5*e^2 - 
x^6*y1^4*y2*b5*b7*e^2 + 2*x^8*y2^4*b8*e^2 + 4*x^8*y1*y2^2*y3*b8*e^2 + 
2*x^8*y1^2*y3^2*b8*e^2 + x^6*y1^2*y2^3*b4*b8*e^2 + 2*x^6*y1^3*y2*y3*b4*b8*e^2 + 
x^6*y1^4*y2*b7*b8*e^2 + 2*x^6*y1^2*y2^3*b5*b9*e^2 - x^6*y1^3*y2*y3*b5*b9*e^2 - 
8*x^6*y1^2*y2^3*b8*b9*e^2 - 7*x^6*y1^3*y2*y3*b8*b9*e^2 + 2*x^8*y2^4*b12*e^2 + 
2*x^8*y1*y2^2*y3*b12*e^2 + 5*x^8*y1^2*y3^2*b12*e^2 + x^6*y1^2*y2^3*b4*b12*e^2 - 
x^6*y1^3*y2*y3*b4*b12*e^2 + x^6*y1^4*y2*b7*b12*e^2 - 4*x^6*y1^2*y2^3*b9*b12*e^2 
- 9*x^6*y1^3*y2*y3*b9*b12*e^2 + 4*x^6*y1^4*y2*g7*e^3 - 4*x^6*y1^3*y2*y3*b5*e^3 +
7*x^6*y1^2*y2^3*b8*e^3 + 10*x^6*y1^3*y2*y3*b8*e^3 + x^4*y1^4*y2^2*b5*b9*e^3 + 
2*x^4*y1^5*y3*b5*b9*e^3 + x^4*y1^4*y2^2*b8*b9*e^3 + 2*x^4*y1^5*y3*b8*b9*e^3 + 
5*x^6*y1^2*y2^3*b12*e^3 + 11*x^6*y1^3*y2*y3*b12*e^3 + x^4*y1^4*y2^2*b9*b12*e^3 +
4*x^4*y1^5*y3*b9*b12*e^3 - x^4*y1^6*g7*e^4 - 5*x^4*y1^4*y2^2*b5*e^4 - 
6*x^4*y1^5*y3*b5*e^4 + 2*x^4*y1^4*y2^2*b8*e^4 + 4*x^4*y1^5*y3*b8*e^4 - 
5*x^4*y1^5*y3*b12*e^4 + 2*x^2*y1^6*y2*b5*e^5 - 2*x^10*y2*y3^2*b1 + 
x^8*y1*y3^3*b4^2 + 2*x^10*y2*y3^2*b7 - x^8*y1*y2^2*y3*b4*b7 + 
x^8*y1^2*y3^2*b4*b7 - x^8*y1^2*y2^2*b7^2 + 3*x^8*y1*y2^2*y3*b5*b8 + 
2*x^8*y1^2*y3^2*b5*b8 - x^8*y2^4*b8^2 - x^8*y1*y2^2*y3*b8^2 + 
x^8*y2^2*y3^2*b4*b9 - x^8*y1*y3^3*b4*b9 - 2*x^8*y2^4*b7*b9 - x^8*y2^2*y3^2*b9^2 
+ 3*x^8*y1*y2^2*y3*b8*b12 + 2*x^8*y1^2*y3^2*b8*b12 + 8*x^8*y1^2*y3^2*b1*e - 
x^8*y2^2*y3^2*b4*e + x^8*y1*y3^3*b4*e + 2*x^6*y1^3*y2*y3*b5^2*e - 
2*x^8*y2^4*b7*e + x^8*y1*y2^2*y3*b7*e + 3*x^8*y1^2*y3^2*b7*e + 
2*x^6*y1^2*y2^3*b5*b8*e + 2*x^6*y1^2*y2^3*b8^2*e + 2*x^6*y1^3*y2*y3*b8^2*e + 
x^8*y2^2*y3^2*b9*e + x^8*y1*y3^3*b9*e - x^6*y1*y2^3*y3*b4*b9*e - 
3*x^6*y1^2*y2*y3^2*b4*b9*e + 4*x^6*y1^2*y2^3*b7*b9*e + 2*x^6*y1^3*y2*y3*b7*b9*e 
- 2*x^6*y1*y2^3*y3*b9^2*e + 4*x^6*y1^3*y2*y3*b5*b12*e + 2*x^6*y1^2*y2^3*b8*b12*e
+ 2*x^6*y1^3*y2*y3*b12^2*e + 8*x^6*y1^2*y2^3*b1*e^2 + 20*x^6*y1^3*y2*y3*b1*e^2 -
4*x^6*y1*y2^3*y3*b4*e^2 - 5*x^6*y1^2*y2*y3^2*b4*e^2 - x^4*y1^4*y2^2*b5^2*e^2 + 
3*x^6*y1^2*y2^3*b7*e^2 - x^6*y1^3*y2*y3*b7*e^2 - x^4*y1^4*y2^2*b5*b8*e^2 - 
2*x^4*y1^5*y3*b5*b8*e^2 + 6*x^6*y1*y2^3*y3*b9*e^2 + 10*x^6*y1^2*y2*y3^2*b9*e^2 +
2*x^4*y1^3*y2^2*y3*b4*b9*e^2 + 2*x^4*y1^4*y3^2*b4*b9*e^2 + 
2*x^4*y1^3*y2^2*y3*b9^2*e^2 + x^4*y1^4*y3^2*b9^2*e^2 - x^4*y1^4*y2^2*b5*b12*e^2 
- x^4*y1^5*y3*b5*b12*e^2 - x^4*y1^5*y3*b8*b12*e^2 - x^4*y1^5*y3*b12^2*e^2 - 
4*x^6*y1*y2^3*y3*e^3 - 7*x^6*y1^2*y2*y3^2*e^3 - 8*x^4*y1^5*y3*b1*e^3 - 
2*x^4*y1^2*y2^4*b4*e^3 - 6*x^4*y1^3*y2^2*y3*b4*e^3 - 8*x^4*y1^4*y3^2*b4*e^3 - 
4*x^4*y1^4*y2^2*b7*e^3 - 4*x^4*y1^5*y3*b7*e^3 + 2*x^4*y1^2*y2^4*b9*e^3 + 
3*x^4*y1^3*y2^2*y3*b9*e^3 - x^4*y1^4*y3^2*b9*e^3 - 2*x^4*y1^2*y2^4*e^4 - 
5*x^4*y1^3*y2^2*y3*e^4 - 2*x^4*y1^4*y3^2*e^4 - 2*x^2*y1^6*y2*b1*e^4 - 
x^2*y1^5*y2*y3*b4*e^4 - 2*x^2*y1^4*y2^3*b9*e^4 - 2*x^2*y1^5*y2*y3*b9*e^4 + 
3*x^2*y1^5*y2*y3*e^5 + 4*y1^6*y2^2*e^6 + 4*y1^7*y3*e^6 - 2*x^8*y1*y2^2*y3*g7 - 
2*x^8*y1^2*y3^2*g7 + x^8*y2^2*y3^2*b5 + 2*x^6*y1^2*y2*y3^2*b4*b5 - 
x^6*y1^2*y2^3*b5*b7 + x^6*y1^3*y2*y3*b5*b7 + x^8*y2^2*y3^2*b8 - 
x^6*y1*y2^3*y3*b4*b8 - x^6*y1^2*y2*y3^2*b4*b8 - x^6*y1^2*y2^3*b7*b8 - 
x^6*y1^3*y2*y3*b7*b8 + 3*x^6*y1*y2^3*y3*b5*b9 + x^6*y1^2*y2*y3^2*b5*b9 - 
2*x^6*y2^5*b8*b9 - 3*x^6*y1*y2^3*y3*b8*b9 - x^6*y1^2*y2*y3^2*b8*b9 + 
x^8*y2^2*y3^2*b12 + 2*x^6*y1^2*y2*y3^2*b4*b12 - x^6*y1^2*y2^3*b7*b12 + 
x^6*y1^3*y2*y3*b7*b12 + 3*x^6*y1*y2^3*y3*b9*b12 + x^6*y1^2*y2*y3^2*b9*b12 - 
4*x^6*y1^2*y2^3*g7*e - 4*x^6*y1^3*y2*y3*g7*e + 4*x^6*y1*y2^3*y3*b5*e + 
4*x^6*y1^2*y2*y3^2*b5*e - x^6*y1*y2^3*y3*b8*e - 3*x^6*y1^2*y2*y3^2*b8*e + 
2*x^4*y1^2*y2^4*b5*b9*e - x^4*y1^3*y2^2*y3*b5*b9*e - x^4*y1^4*y3^2*b5*b9*e - 
x^4*y1^3*y2^2*y3*b8*b9*e - x^4*y1^4*y3^2*b8*b9*e - 5*x^4*y1^3*y2^2*y3*b9*b12*e -
3*x^4*y1^4*y3^2*b9*b12*e + 2*x^4*y1^4*y2^2*g7*e^2 + 2*x^4*y1^5*y3*g7*e^2 + 
2*x^4*y1^2*y2^4*b5*e^2 + 3*x^4*y1^4*y3^2*b5*e^2 + 2*x^4*y1^2*y2^4*b8*e^2 + 
x^4*y1^3*y2^2*y3*b8*e^2 - 2*x^4*y1^4*y3^2*b8*e^2 + 2*x^4*y1^3*y2^2*y3*b12*e^2 + 
5*x^4*y1^4*y3^2*b12*e^2 - 4*x^2*y1^4*y2^3*b5*e^3 - 4*x^2*y1^5*y2*y3*b5*e^3 - 
x^8*y3^4 - 4*x^6*y1*y2^3*y3*b1 - 4*x^6*y1^2*y2*y3^2*b1 + x^6*y2^3*y3^2*b4 + 
3*x^6*y1*y2*y3^3*b4 + x^4*y1^3*y2^2*y3*b5^2 - 2*x^6*y2^5*b7 - 
2*x^6*y1*y2^3*y3*b7 + 2*x^6*y1^2*y2*y3^2*b7 + x^4*y1^3*y2^2*y3*b5*b8 + 
x^4*y1^4*y3^2*b5*b8 - 2*x^6*y1*y2*y3^3*b9 - x^4*y1*y2^4*y3*b4*b9 - 
2*x^4*y1^2*y2^2*y3^2*b4*b9 - x^4*y1^3*y3^3*b4*b9 - x^4*y2^6*b9^2 - 
2*x^4*y1*y2^4*y3*b9^2 - x^4*y1^2*y2^2*y3^2*b9^2 + 2*x^4*y1^3*y2^2*y3*b5*b12 + 
x^4*y1^3*y2^2*y3*b8*b12 + x^4*y1^4*y3^2*b8*b12 + x^4*y1^3*y2^2*y3*b12^2 + 
x^6*y2^3*y3^2*e - x^6*y1*y2*y3^3*e - 4*x^4*y1^2*y2^4*b1*e + 4*x^4*y1^4*y3^2*b1*e
- x^4*y1*y2^4*y3*b4*e + 2*x^4*y1^2*y2^2*y3^2*b4*e + 3*x^4*y1^3*y3^3*b4*e + 
2*x^4*y1^2*y2^4*b7*e + 4*x^4*y1^3*y2^2*y3*b7*e + 2*x^4*y1^4*y3^2*b7*e + 
x^4*y1*y2^4*y3*b9*e + x^4*y1^3*y3^3*b9*e + 2*x^4*y1*y2^4*y3*e^2 + 
x^4*y1^2*y2^2*y3^2*e^2 + 3*x^4*y1^3*y3^3*e^2 + 4*x^2*y1^4*y2^3*b1*e^2 + 
4*x^2*y1^5*y2*y3*b1*e^2 + 2*x^2*y1^3*y2^3*y3*b4*e^2 + 2*x^2*y1^4*y2*y3^2*b4*e^2 
+ 4*x^2*y1^2*y2^5*b9*e^2 + 8*x^2*y1^3*y2^3*y3*b9*e^2 + 4*x^2*y1^4*y2*y3^2*b9*e^2
- 6*x^2*y1^3*y2^3*y3*e^3 - 6*x^2*y1^4*y2*y3^2*e^3 - 6*y1^4*y2^4*e^4 - 
12*y1^5*y2^2*y3*e^4 - 6*y1^6*y3^2*e^4 - x^4*y1^2*y2^4*g7 - 2*x^4*y1^3*y2^2*y3*g7
- x^4*y1^4*y3^2*g7 + 3*x^4*y1*y2^4*y3*b5 + 5*x^4*y1^2*y2^2*y3^2*b5 - 
2*x^4*y2^6*b8 - 5*x^4*y1*y2^4*y3*b8 - 3*x^4*y1^2*y2^2*y3^2*b8 + 
3*x^4*y1*y2^4*y3*b12 + 5*x^4*y1^2*y2^2*y3^2*b12 + 2*x^2*y1^2*y2^5*b5*e + 
4*x^2*y1^3*y2^3*y3*b5*e + 2*x^2*y1^4*y2*y3^2*b5*e + x^4*y2^4*y3^2 - 
2*x^4*y1^2*y3^4 - 2*x^2*y1^2*y2^5*b1 - 4*x^2*y1^3*y2^3*y3*b1 - 
2*x^2*y1^4*y2*y3^2*b1 - x^2*y1*y2^5*y3*b4 - 2*x^2*y1^2*y2^3*y3^2*b4 - 
x^2*y1^3*y2*y3^3*b4 - 2*x^2*y2^7*b9 - 6*x^2*y1*y2^5*y3*b9 - 
6*x^2*y1^2*y2^3*y3^2*b9 - 2*x^2*y1^3*y2*y3^3*b9 + 3*x^2*y1*y2^5*y3*e + 
6*x^2*y1^2*y2^3*y3^2*e + 3*x^2*y1^3*y2*y3^3*e + 4*y1^2*y2^6*e^2 + 
12*y1^3*y2^4*y3*e^2 + 12*y1^4*y2^2*y3^2*e^2 + 4*y1^5*y3^3*e^2 - y2^8 - 
4*y1*y2^6*y3 - 6*y1^2*y2^4*y3^2 - 4*y1^3*y2^2*y3^3 - y1^4*y3^4;


==> anc/Case_alpha_2_c_1/3_Verifications_alpha_2_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// Here we take a random surface S from the case \alpha_2, c=1 and verify that it is a smooth
// surface with p_g=1, q=0, K^2=2, and with a fixed point free involution.
// We work over a finite field to increase the speed of computations.

// We first give a function that tries to reduce the number of defining equations of a variety.

function RedEqs(X)
  s:=MinimalBasis(DefiningEquations(X));
  set:={1..#s};
  while #set ge 1 do
    i:=Random(set);
    set:=set diff {i};
    if X eq Scheme(Ambient(X),Remove(s,i)) then s[i]:=0;end if;
  end while;
  ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;
  if Dimension(X) eq 1 then
    return Curve(Ambient(X),ss);
    else if Dimension(X) eq 2 then
      return Surface(Ambient(X),ss);
      else return Scheme(Ambient(X),ss);
    end if;
  end if;
end function;

// Now we define a map to P^7 that will restric to the 3-canonical map of our surface.

p:=397;K:=FiniteField(p);
R<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(K,[1,2,2,2,3,3,3,3,4],"grevlex");
WP:=ProjectiveSpace(R);
P7<X0,X1,X2,X3,X4,X5,X6,X7>:=ProjectiveSpace(K,7);
phi:=map<WP->P7|[x^3,x*y1,x*y2,x*y3,z1,z2,z3,z4]>;

// We take a random surface from the family.

g7:=Random(1,p);b1:=Random(1,p);b4:=Random(1,p);b5:=Random(1,p);b7:=Random(1,p);
b8:=Random(1,p);b9:=Random(1,p);b12:=Random(1,p);e:=Random(1,p);

load "2_TheEquations_alpha_2_c_1.txt";
S:=Scheme(WP,Eqs);

// The computation of phi(S) in P^7 is slow,
// so we compute all equations of degree 4 through phi(S),
// which are enough to define the surface.

L4:=ImageSystem(phi,S,4);

// The surface embedded in P^7:

S:=Surface(P7,Sections(L4));

// We check that S is preserved by the involution \sigma:

{q div Evaluate(q,[-X0,X1,-X2,X3,-X4,X5,-X6,X7]): q in Sections(L4)} eq {-1,1};

// And \sigma is fixed point free:

Dimension(Scheme(S,[X1,X3,X5,X7])) eq -1;
Dimension(Scheme(S,[X0,X2,X4,X6])) eq -1;

// We reduce the number of defining equations of S:

#PrimeComponents(S) eq 1;
S:=PrimeComponents(S)[1];
f:=MinimalBasis(DefiningEquations(S));
S:=RedEqs(Scheme(P7,f));

// We show that S is smooth:

Dimension(SingularSubscheme(S)) eq -1;

// And compute its invariants:

GeometricGenus(S) eq 1;
SelfIntersection(CanonicalDivisor(S)) eq 2;
Irregularity(S) eq 0;



==> anc/Case_alpha_2_c_1/4_ItIsWeightedProjSpace_alpha_2_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)


// Here we show that the case \alpha_2, c=1 is parametrized by the weighted projective space
// P(1,1,1,2,2,2,3,3,4)

K:=Rationals();
R<y0,y1,y2,y3, e,b4,b9,b5,b8,b12,b1,b7,g7, u, z1,z2,z3,z4,t>:=PolynomialRing(K,19);
RR<x>:=PolynomialRing(R,1);

load "2_TheEquations_alpha_2_c_1.txt";

// To obtain the octic in projective space P^3 with variables [y0,y1,y2,y3], we need to change x^2 to y0.

cf,mon:=CoefficientsAndMonomials(octic);
mon eq [x^(2*i):i in [8..0 by -1]];
octic:=&+[cf[9-i]*y0^i:i in [8..0 by -1]];

// Notice that the octic depends only on [y0,y1,y2,y3] and the parameters [e,b4,b9,b5,b8,b12,b1,b7,g7].

octic eq Evaluate(octic,[y0/u,y1/u,y2,u*y3, u^1*e,u^1*b4,u^1*b9,u^2*b5,u^2*b8,u^2*b12,u^3*b1,u^3*b7,u^4*g7, u, z1,z2,z3,z4,t]);

// We save this octic in a file:

PrintFile("5_TheOctic_alpha_2_c_1.txt","octic:=" cat Sprint(octic) cat ";":Overwrite:=true);



==> anc/Case_alpha_2_c_1/5_TheOctic_alpha_2_c_1.txt <==
octic:=-y0^8*e^8 + 2*y0^8*e^7*b9 - y0^8*e^6*b9^2 - 2*y0^8*e^6*b8 - 
2*y0^8*e^6*b12 + 2*y0^8*e^5*b9*b8 + 2*y0^8*e^5*b9*b12 + 2*y0^8*e^5*b7 - 
2*y0^8*e^4*b9*b7 - y0^8*e^4*b8^2 - 2*y0^8*e^4*b8*b12 - y0^8*e^4*b12^2 + 
2*y0^8*e^3*b8*b7 + 2*y0^8*e^3*b12*b7 - y0^8*e^2*b7^2 + 2*y0^7*y2*e^4*b7 - 
2*y0^7*y2*e^3*b9*b7 + 2*y0^7*y2*e^2*b8*b7 + 2*y0^7*y2*e^2*b12*b7 - 
2*y0^7*y2*e*b7^2 - 3*y0^6*y1^2*e^8 - 2*y0^6*y1^2*e^7*b4 + 6*y0^6*y1^2*e^7*b9 + 
2*y0^6*y1^2*e^6*b4*b9 - 3*y0^6*y1^2*e^6*b9^2 + 2*y0^6*y1^2*e^6*b5 - 
6*y0^6*y1^2*e^6*b8 - 4*y0^6*y1^2*e^6*b12 - 2*y0^6*y1^2*e^5*b4*b8 - 
2*y0^6*y1^2*e^5*b4*b12 - 2*y0^6*y1^2*e^5*b9*b5 + 6*y0^6*y1^2*e^5*b9*b8 + 
4*y0^6*y1^2*e^5*b9*b12 + 4*y0^6*y1^2*e^5*b7 + 2*y0^6*y1^2*e^4*b4*b7 - 
4*y0^6*y1^2*e^4*b9*b7 + 2*y0^6*y1^2*e^4*b5*b8 + 2*y0^6*y1^2*e^4*b5*b12 - 
3*y0^6*y1^2*e^4*b8^2 - 4*y0^6*y1^2*e^4*b8*b12 - y0^6*y1^2*e^4*b12^2 - 
2*y0^6*y1^2*e^3*b5*b7 + 4*y0^6*y1^2*e^3*b8*b7 + 2*y0^6*y1^2*e^3*b12*b7 - 
y0^6*y1^2*e^2*b7^2 + 2*y0^6*y1*y3*e^6 + 3*y0^6*y1*y3*e^5*b4 - 
4*y0^6*y1*y3*e^5*b9 - 3*y0^6*y1*y3*e^4*b4*b9 + 2*y0^6*y1*y3*e^4*b9^2 - 
y0^6*y1*y3*e^4*b5 + 3*y0^6*y1*y3*e^4*b8 + y0^6*y1*y3*e^4*b12 + 
3*y0^6*y1*y3*e^3*b4*b8 + 3*y0^6*y1*y3*e^3*b4*b12 + y0^6*y1*y3*e^3*b9*b5 - 
3*y0^6*y1*y3*e^3*b9*b8 - y0^6*y1*y3*e^3*b9*b12 - 2*y0^6*y1*y3*e^3*b7 - 
3*y0^6*y1*y3*e^2*b4*b7 + 2*y0^6*y1*y3*e^2*b9*b7 - y0^6*y1*y3*e^2*b5*b8 - 
y0^6*y1*y3*e^2*b5*b12 + y0^6*y1*y3*e^2*b8^2 - y0^6*y1*y3*e^2*b12^2 + 
y0^6*y1*y3*e*b5*b7 - y0^6*y1*y3*e*b8*b7 + y0^6*y1*y3*e*b12*b7 + 
2*y0^6*y2^2*e^4*b8 - 2*y0^6*y2^2*e^3*b9*b8 + 2*y0^6*y2^2*e^2*b8^2 + 
2*y0^6*y2^2*e^2*b8*b12 - 2*y0^6*y2^2*e*b8*b7 - y0^6*y2^2*b7^2 + 2*y0^6*y3^2*e^4 
- 4*y0^6*y3^2*e^3*b9 + 2*y0^6*y3^2*e^2*b9^2 + 2*y0^6*y3^2*e^2*b8 + 
2*y0^6*y3^2*e^2*b12 - y0^6*y3^2*e*b4*b8 - 2*y0^6*y3^2*e*b9*b8 - 
2*y0^6*y3^2*e*b9*b12 + 4*y0^6*y3^2*e*b1 + y0^6*y3^2*e*b7 + y0^6*y3^2*b4*b7 + 
y0^6*y3^2*b5*b8 + y0^6*y3^2*b8*b12 - y0^6*y3^2*g7 + 2*y0^5*y1^2*y2*e^7 - 
4*y0^5*y1^2*y2*e^6*b9 + 2*y0^5*y1^2*y2*e^5*b9^2 + 2*y0^5*y1^2*y2*e^5*b5 + 
4*y0^5*y1^2*y2*e^5*b12 - 2*y0^5*y1^2*y2*e^4*b9*b5 - 4*y0^5*y1^2*y2*e^4*b9*b12 + 
2*y0^5*y1^2*y2*e^4*b7 + 2*y0^5*y1^2*y2*e^3*b4*b7 - 2*y0^5*y1^2*y2*e^3*b9*b7 + 
2*y0^5*y1^2*y2*e^3*b5*b8 + 2*y0^5*y1^2*y2*e^3*b5*b12 - 2*y0^5*y1^2*y2*e^3*b8^2 +
2*y0^5*y1^2*y2*e^3*b12^2 - 4*y0^5*y1^2*y2*e^2*b5*b7 + 6*y0^5*y1^2*y2*e^2*b8*b7 -
2*y0^5*y1^2*y2*e*b7^2 + 11*y0^5*y1*y2*y3*e^5 + 3*y0^5*y1*y2*y3*e^4*b4 - 
19*y0^5*y1*y2*y3*e^4*b9 - 3*y0^5*y1*y2*y3*e^3*b4*b9 + 8*y0^5*y1*y2*y3*e^3*b9^2 +
11*y0^5*y1*y2*y3*e^3*b8 + 11*y0^5*y1*y2*y3*e^3*b12 - y0^5*y1*y2*y3*e^2*b4*b8 + 
3*y0^5*y1*y2*y3*e^2*b4*b12 - 8*y0^5*y1*y2*y3*e^2*b9*b8 - 
8*y0^5*y1*y2*y3*e^2*b9*b12 + 16*y0^5*y1*y2*y3*e^2*b1 - y0^5*y1*y2*y3*e^2*b7 - 
2*y0^5*y1*y2*y3*e*b4*b7 + 2*y0^5*y1*y2*y3*e*b9*b7 + 4*y0^5*y1*y2*y3*e*b5*b8 + 
4*y0^5*y1*y2*y3*e*b8*b12 - 4*y0^5*y1*y2*y3*e*g7 + y0^5*y1*y2*y3*b5*b7 - 
y0^5*y1*y2*y3*b8*b7 + y0^5*y1*y2*y3*b12*b7 + 2*y0^5*y2^3*e^4*b9 - 
2*y0^5*y2^3*e^3*b9^2 + 2*y0^5*y2^3*e^2*b9*b8 + 2*y0^5*y2^3*e^2*b9*b12 - 
2*y0^5*y2^3*e*b9*b7 - 2*y0^5*y2^3*b8*b7 - 2*y0^5*y2*y3^2*e^3 + 
2*y0^5*y2*y3^2*e^2*b9 - y0^5*y2*y3^2*e*b4*b9 - y0^5*y2*y3^2*e*b8 - 
2*y0^5*y2*y3^2*e*b12 + y0^5*y2*y3^2*b4*b8 + y0^5*y2*y3^2*b9*b5 - 
y0^5*y2*y3^2*b9*b8 + y0^5*y2*y3^2*b9*b12 - 2*y0^5*y2*y3^2*b1 + 2*y0^5*y2*y3^2*b7
- 5*y0^4*y1^4*e^8 - 3*y0^4*y1^4*e^7*b4 + 8*y0^4*y1^4*e^7*b9 - y0^4*y1^4*e^6*b4^2
+ 3*y0^4*y1^4*e^6*b4*b9 - 3*y0^4*y1^4*e^6*b9^2 + 3*y0^4*y1^4*e^6*b5 - 
7*y0^4*y1^4*e^6*b8 - 5*y0^4*y1^4*e^6*b12 + 2*y0^4*y1^4*e^5*b4*b5 - 
3*y0^4*y1^4*e^5*b4*b8 - y0^4*y1^4*e^5*b4*b12 - 3*y0^4*y1^4*e^5*b9*b5 + 
5*y0^4*y1^4*e^5*b9*b8 + 3*y0^4*y1^4*e^5*b9*b12 + 4*y0^4*y1^4*e^5*b7 + 
y0^4*y1^4*e^4*b4*b7 - 2*y0^4*y1^4*e^4*b9*b7 - y0^4*y1^4*e^4*b5^2 + 
3*y0^4*y1^4*e^4*b5*b8 + y0^4*y1^4*e^4*b5*b12 - 2*y0^4*y1^4*e^4*b8^2 - 
2*y0^4*y1^4*e^4*b8*b12 - y0^4*y1^4*e^4*b12^2 - y0^4*y1^4*e^3*b5*b7 + 
y0^4*y1^4*e^3*b8*b7 + y0^4*y1^4*e^3*b12*b7 + 3*y0^4*y1^3*y3*e^6 + 
5*y0^4*y1^3*y3*e^5*b4 - 3*y0^4*y1^3*y3*e^5*b9 + 3*y0^4*y1^3*y3*e^4*b4^2 - 
5*y0^4*y1^3*y3*e^4*b4*b9 - 4*y0^4*y1^3*y3*e^4*b5 + 5*y0^4*y1^3*y3*e^4*b8 - 
y0^4*y1^3*y3*e^4*b12 - 4*y0^4*y1^3*y3*e^3*b4*b5 + 6*y0^4*y1^3*y3*e^3*b4*b8 - 
y0^4*y1^3*y3*e^3*b4*b12 + 4*y0^4*y1^3*y3*e^3*b9*b5 - 2*y0^4*y1^3*y3*e^3*b9*b8 + 
4*y0^4*y1^3*y3*e^3*b9*b12 - 8*y0^4*y1^3*y3*e^3*b1 - 7*y0^4*y1^3*y3*e^3*b7 - 
2*y0^4*y1^3*y3*e^2*b4*b7 + 2*y0^4*y1^3*y3*e^2*b9*b7 + y0^4*y1^3*y3*e^2*b5^2 - 
5*y0^4*y1^3*y3*e^2*b5*b8 + 2*y0^4*y1^3*y3*e^2*b8^2 - 3*y0^4*y1^3*y3*e^2*b8*b12 -
y0^4*y1^3*y3*e^2*b12^2 + 2*y0^4*y1^3*y3*e^2*g7 + y0^4*y1^3*y3*e*b5*b7 - 
y0^4*y1^3*y3*e*b8*b7 + y0^4*y1^3*y3*e*b12*b7 + 12*y0^4*y1^2*y2^2*e^6 + 
3*y0^4*y1^2*y2^2*e^5*b4 - 24*y0^4*y1^2*y2^2*e^5*b9 - 3*y0^4*y1^2*y2^2*e^4*b4*b9 
+ 12*y0^4*y1^2*y2^2*e^4*b9^2 + y0^4*y1^2*y2^2*e^4*b5 + 15*y0^4*y1^2*y2^2*e^4*b8 
+ 13*y0^4*y1^2*y2^2*e^4*b12 + y0^4*y1^2*y2^2*e^3*b4*b8 + 
3*y0^4*y1^2*y2^2*e^3*b4*b12 - y0^4*y1^2*y2^2*e^3*b9*b5 - 
15*y0^4*y1^2*y2^2*e^3*b9*b8 - 13*y0^4*y1^2*y2^2*e^3*b9*b12 + 
16*y0^4*y1^2*y2^2*e^3*b1 - 2*y0^4*y1^2*y2^2*e^3*b7 + y0^4*y1^2*y2^2*e^2*b4*b7 + 
6*y0^4*y1^2*y2^2*e^2*b9*b7 + 3*y0^4*y1^2*y2^2*e^2*b5*b8 + 
y0^4*y1^2*y2^2*e^2*b5*b12 + 3*y0^4*y1^2*y2^2*e^2*b8^2 + 
6*y0^4*y1^2*y2^2*e^2*b8*b12 + y0^4*y1^2*y2^2*e^2*b12^2 - 4*y0^4*y1^2*y2^2*e^2*g7
- 3*y0^4*y1^2*y2^2*e*b5*b7 + y0^4*y1^2*y2^2*e*b8*b7 - 3*y0^4*y1^2*y2^2*e*b12*b7 
- y0^4*y1^2*y2^2*b7^2 + 3*y0^4*y1^2*y3^2*e^4 - 3*y0^4*y1^2*y3^2*e^3*b4 - 
6*y0^4*y1^2*y3^2*e^3*b9 - 3*y0^4*y1^2*y3^2*e^2*b4^2 + 3*y0^4*y1^2*y3^2*e^2*b4*b9
+ 3*y0^4*y1^2*y3^2*e^2*b9^2 + y0^4*y1^2*y3^2*e^2*b5 + 2*y0^4*y1^2*y3^2*e^2*b8 + 
5*y0^4*y1^2*y3^2*e^2*b12 + 2*y0^4*y1^2*y3^2*e*b4*b5 - 3*y0^4*y1^2*y3^2*e*b4*b8 +
2*y0^4*y1^2*y3^2*e*b4*b12 - y0^4*y1^2*y3^2*e*b9*b5 - 3*y0^4*y1^2*y3^2*e*b9*b8 - 
5*y0^4*y1^2*y3^2*e*b9*b12 + 8*y0^4*y1^2*y3^2*e*b1 + 3*y0^4*y1^2*y3^2*e*b7 + 
y0^4*y1^2*y3^2*b4*b7 + 2*y0^4*y1^2*y3^2*b5*b8 + 2*y0^4*y1^2*y3^2*b8*b12 - 
2*y0^4*y1^2*y3^2*g7 + 2*y0^4*y1*y2^2*y3*e^4 - 6*y0^4*y1*y2^2*y3*e^3*b9 - 
4*y0^4*y1*y2^2*y3*e^2*b4*b9 + 4*y0^4*y1*y2^2*y3*e^2*b9^2 + 
4*y0^4*y1*y2^2*y3*e^2*b8 + 2*y0^4*y1*y2^2*y3*e^2*b12 - y0^4*y1*y2^2*y3*e*b4*b8 +
4*y0^4*y1*y2^2*y3*e*b9*b5 - 6*y0^4*y1*y2^2*y3*e*b9*b8 + y0^4*y1*y2^2*y3*e*b7 - 
y0^4*y1*y2^2*y3*b4*b7 + 3*y0^4*y1*y2^2*y3*b5*b8 - y0^4*y1*y2^2*y3*b8^2 + 
3*y0^4*y1*y2^2*y3*b8*b12 - 2*y0^4*y1*y2^2*y3*g7 + y0^4*y1*y3^3*e*b4 + 
y0^4*y1*y3^3*e*b9 + y0^4*y1*y3^3*b4^2 - y0^4*y1*y3^3*b4*b9 + 2*y0^4*y2^4*e^4 - 
2*y0^4*y2^4*e^3*b9 + 2*y0^4*y2^4*e^2*b8 + 2*y0^4*y2^4*e^2*b12 - 2*y0^4*y2^4*e*b7
- 2*y0^4*y2^4*b9*b7 - y0^4*y2^4*b8^2 - y0^4*y2^2*y3^2*e*b4 + y0^4*y2^2*y3^2*e*b9
+ y0^4*y2^2*y3^2*b4*b9 - y0^4*y2^2*y3^2*b9^2 + y0^4*y2^2*y3^2*b5 + 
y0^4*y2^2*y3^2*b8 + y0^4*y2^2*y3^2*b12 - y0^4*y3^4 - 5*y0^3*y1^4*y2*e^7 - 
y0^3*y1^4*y2*e^6*b4 + 11*y0^3*y1^4*y2*e^6*b9 + y0^3*y1^4*y2*e^5*b4*b9 - 
6*y0^3*y1^4*y2*e^5*b9^2 - 7*y0^3*y1^4*y2*e^5*b8 - 5*y0^3*y1^4*y2*e^5*b12 + 
2*y0^3*y1^4*y2*e^4*b4*b5 - y0^3*y1^4*y2*e^4*b4*b8 - y0^3*y1^4*y2*e^4*b4*b12 + 
8*y0^3*y1^4*y2*e^4*b9*b8 + 6*y0^3*y1^4*y2*e^4*b9*b12 - 16*y0^3*y1^4*y2*e^4*b1 - 
y0^3*y1^4*y2*e^4*b7 - 2*y0^3*y1^4*y2*e^3*b9*b7 - 2*y0^3*y1^4*y2*e^3*b5^2 - 
2*y0^3*y1^4*y2*e^3*b5*b12 - 2*y0^3*y1^4*y2*e^3*b8^2 - 2*y0^3*y1^4*y2*e^3*b8*b12 
+ 4*y0^3*y1^4*y2*e^3*g7 - y0^3*y1^4*y2*e^2*b5*b7 + y0^3*y1^4*y2*e^2*b8*b7 + 
y0^3*y1^4*y2*e^2*b12*b7 + 13*y0^3*y1^3*y2*y3*e^5 + 3*y0^3*y1^3*y2*y3*e^4*b4 - 
19*y0^3*y1^3*y2*y3*e^4*b9 + 2*y0^3*y1^3*y2*y3*e^3*b4*b9 + 
6*y0^3*y1^3*y2*y3*e^3*b9^2 - 4*y0^3*y1^3*y2*y3*e^3*b5 + 
10*y0^3*y1^3*y2*y3*e^3*b8 + 11*y0^3*y1^3*y2*y3*e^3*b12 - 
4*y0^3*y1^3*y2*y3*e^2*b4*b5 + 2*y0^3*y1^3*y2*y3*e^2*b4*b8 - 
y0^3*y1^3*y2*y3*e^2*b4*b12 - y0^3*y1^3*y2*y3*e^2*b9*b5 - 
7*y0^3*y1^3*y2*y3*e^2*b9*b8 - 9*y0^3*y1^3*y2*y3*e^2*b9*b12 + 
20*y0^3*y1^3*y2*y3*e^2*b1 - y0^3*y1^3*y2*y3*e^2*b7 + 2*y0^3*y1^3*y2*y3*e*b9*b7 +
2*y0^3*y1^3*y2*y3*e*b5^2 + 4*y0^3*y1^3*y2*y3*e*b5*b12 + 2*y0^3*y1^3*y2*y3*e*b8^2
+ 2*y0^3*y1^3*y2*y3*e*b12^2 - 4*y0^3*y1^3*y2*y3*e*g7 + y0^3*y1^3*y2*y3*b5*b7 - 
y0^3*y1^3*y2*y3*b8*b7 + y0^3*y1^3*y2*y3*b12*b7 + 5*y0^3*y1^2*y2^3*e^5 + 
y0^3*y1^2*y2^3*e^4*b4 - 11*y0^3*y1^2*y2^3*e^4*b9 - 3*y0^3*y1^2*y2^3*e^3*b4*b9 + 
6*y0^3*y1^2*y2^3*e^3*b9^2 + 7*y0^3*y1^2*y2^3*e^3*b8 + 5*y0^3*y1^2*y2^3*e^3*b12 +
y0^3*y1^2*y2^3*e^2*b4*b8 + y0^3*y1^2*y2^3*e^2*b4*b12 + 
2*y0^3*y1^2*y2^3*e^2*b9*b5 - 8*y0^3*y1^2*y2^3*e^2*b9*b8 - 
4*y0^3*y1^2*y2^3*e^2*b9*b12 + 8*y0^3*y1^2*y2^3*e^2*b1 + 3*y0^3*y1^2*y2^3*e^2*b7 
+ 4*y0^3*y1^2*y2^3*e*b9*b7 + 2*y0^3*y1^2*y2^3*e*b5*b8 + 2*y0^3*y1^2*y2^3*e*b8^2 
+ 2*y0^3*y1^2*y2^3*e*b8*b12 - 4*y0^3*y1^2*y2^3*e*g7 - y0^3*y1^2*y2^3*b5*b7 - 
y0^3*y1^2*y2^3*b8*b7 - y0^3*y1^2*y2^3*b12*b7 - 7*y0^3*y1^2*y2*y3^2*e^3 - 
5*y0^3*y1^2*y2*y3^2*e^2*b4 + 10*y0^3*y1^2*y2*y3^2*e^2*b9 - 
3*y0^3*y1^2*y2*y3^2*e*b4*b9 + 4*y0^3*y1^2*y2*y3^2*e*b5 - 
3*y0^3*y1^2*y2*y3^2*e*b8 + 2*y0^3*y1^2*y2*y3^2*b4*b5 - y0^3*y1^2*y2*y3^2*b4*b8 +
2*y0^3*y1^2*y2*y3^2*b4*b12 + y0^3*y1^2*y2*y3^2*b9*b5 - y0^3*y1^2*y2*y3^2*b9*b8 +
y0^3*y1^2*y2*y3^2*b9*b12 - 4*y0^3*y1^2*y2*y3^2*b1 + 2*y0^3*y1^2*y2*y3^2*b7 - 
4*y0^3*y1*y2^3*y3*e^3 - 4*y0^3*y1*y2^3*y3*e^2*b4 + 6*y0^3*y1*y2^3*y3*e^2*b9 - 
y0^3*y1*y2^3*y3*e*b4*b9 - 2*y0^3*y1*y2^3*y3*e*b9^2 + 4*y0^3*y1*y2^3*y3*e*b5 - 
y0^3*y1*y2^3*y3*e*b8 - y0^3*y1*y2^3*y3*b4*b8 + 3*y0^3*y1*y2^3*y3*b9*b5 - 
3*y0^3*y1*y2^3*y3*b9*b8 + 3*y0^3*y1*y2^3*y3*b9*b12 - 4*y0^3*y1*y2^3*y3*b1 - 
2*y0^3*y1*y2^3*y3*b7 - y0^3*y1*y2*y3^3*e + 3*y0^3*y1*y2*y3^3*b4 - 
2*y0^3*y1*y2*y3^3*b9 - 2*y0^3*y2^5*b9*b8 - 2*y0^3*y2^5*b7 + y0^3*y2^3*y3^2*e + 
y0^3*y2^3*y3^2*b4 - 2*y0^2*y1^6*e^8 - 2*y0^2*y1^6*e^7*b4 + y0^2*y1^6*e^7*b9 + 
y0^2*y1^6*e^6*b9^2 + 3*y0^2*y1^6*e^6*b5 - 2*y0^2*y1^6*e^6*b8 - 
y0^2*y1^6*e^5*b9*b5 - y0^2*y1^6*e^5*b9*b8 - y0^2*y1^6*e^5*b9*b12 + 
4*y0^2*y1^6*e^5*b1 + 2*y0^2*y1^6*e^5*b7 + y0^2*y1^6*e^4*b5*b8 + 
y0^2*y1^6*e^4*b5*b12 - y0^2*y1^6*e^4*g7 + 3*y0^2*y1^5*y3*e^6 + 
7*y0^2*y1^5*y3*e^5*b4 - y0^2*y1^5*y3*e^5*b9 - y0^2*y1^5*y3*e^4*b4*b9 - 
2*y0^2*y1^5*y3*e^4*b9^2 - 6*y0^2*y1^5*y3*e^4*b5 + 4*y0^2*y1^5*y3*e^4*b8 - 
5*y0^2*y1^5*y3*e^4*b12 + 2*y0^2*y1^5*y3*e^3*b9*b5 + 2*y0^2*y1^5*y3*e^3*b9*b8 + 
4*y0^2*y1^5*y3*e^3*b9*b12 - 8*y0^2*y1^5*y3*e^3*b1 - 4*y0^2*y1^5*y3*e^3*b7 - 
2*y0^2*y1^5*y3*e^2*b5*b8 - y0^2*y1^5*y3*e^2*b5*b12 - y0^2*y1^5*y3*e^2*b8*b12 - 
y0^2*y1^5*y3*e^2*b12^2 + 2*y0^2*y1^5*y3*e^2*g7 + 4*y0^2*y1^4*y2^2*e^6 + 
4*y0^2*y1^4*y2^2*e^5*b4 - 3*y0^2*y1^4*y2^2*e^5*b9 - y0^2*y1^4*y2^2*e^4*b9^2 - 
5*y0^2*y1^4*y2^2*e^4*b5 + 2*y0^2*y1^4*y2^2*e^4*b8 + y0^2*y1^4*y2^2*e^3*b9*b5 + 
y0^2*y1^4*y2^2*e^3*b9*b8 + y0^2*y1^4*y2^2*e^3*b9*b12 - 4*y0^2*y1^4*y2^2*e^3*b7 -
y0^2*y1^4*y2^2*e^2*b5^2 - y0^2*y1^4*y2^2*e^2*b5*b8 - y0^2*y1^4*y2^2*e^2*b5*b12 +
2*y0^2*y1^4*y2^2*e^2*g7 - 2*y0^2*y1^4*y3^2*e^4 - 8*y0^2*y1^4*y3^2*e^3*b4 - 
y0^2*y1^4*y3^2*e^3*b9 + 2*y0^2*y1^4*y3^2*e^2*b4*b9 + y0^2*y1^4*y3^2*e^2*b9^2 + 
3*y0^2*y1^4*y3^2*e^2*b5 - 2*y0^2*y1^4*y3^2*e^2*b8 + 5*y0^2*y1^4*y3^2*e^2*b12 - 
y0^2*y1^4*y3^2*e*b9*b5 - y0^2*y1^4*y3^2*e*b9*b8 - 3*y0^2*y1^4*y3^2*e*b9*b12 + 
4*y0^2*y1^4*y3^2*e*b1 + 2*y0^2*y1^4*y3^2*e*b7 + y0^2*y1^4*y3^2*b5*b8 + 
y0^2*y1^4*y3^2*b8*b12 - y0^2*y1^4*y3^2*g7 - 5*y0^2*y1^3*y2^2*y3*e^4 - 
6*y0^2*y1^3*y2^2*y3*e^3*b4 + 3*y0^2*y1^3*y2^2*y3*e^3*b9 + 
2*y0^2*y1^3*y2^2*y3*e^2*b4*b9 + 2*y0^2*y1^3*y2^2*y3*e^2*b9^2 + 
y0^2*y1^3*y2^2*y3*e^2*b8 + 2*y0^2*y1^3*y2^2*y3*e^2*b12 - 
y0^2*y1^3*y2^2*y3*e*b9*b5 - y0^2*y1^3*y2^2*y3*e*b9*b8 - 
5*y0^2*y1^3*y2^2*y3*e*b9*b12 + 4*y0^2*y1^3*y2^2*y3*e*b7 + y0^2*y1^3*y2^2*y3*b5^2
+ y0^2*y1^3*y2^2*y3*b5*b8 + 2*y0^2*y1^3*y2^2*y3*b5*b12 + 
y0^2*y1^3*y2^2*y3*b8*b12 + y0^2*y1^3*y2^2*y3*b12^2 - 2*y0^2*y1^3*y2^2*y3*g7 + 
3*y0^2*y1^3*y3^3*e^2 + 3*y0^2*y1^3*y3^3*e*b4 + y0^2*y1^3*y3^3*e*b9 - 
y0^2*y1^3*y3^3*b4*b9 - 2*y0^2*y1^2*y2^4*e^4 - 2*y0^2*y1^2*y2^4*e^3*b4 + 
2*y0^2*y1^2*y2^4*e^3*b9 + 2*y0^2*y1^2*y2^4*e^2*b5 + 2*y0^2*y1^2*y2^4*e^2*b8 + 
2*y0^2*y1^2*y2^4*e*b9*b5 - 4*y0^2*y1^2*y2^4*e*b1 + 2*y0^2*y1^2*y2^4*e*b7 - 
y0^2*y1^2*y2^4*g7 + y0^2*y1^2*y2^2*y3^2*e^2 + 2*y0^2*y1^2*y2^2*y3^2*e*b4 - 
2*y0^2*y1^2*y2^2*y3^2*b4*b9 - y0^2*y1^2*y2^2*y3^2*b9^2 + 
5*y0^2*y1^2*y2^2*y3^2*b5 - 3*y0^2*y1^2*y2^2*y3^2*b8 + 5*y0^2*y1^2*y2^2*y3^2*b12 
- 2*y0^2*y1^2*y3^4 + 2*y0^2*y1*y2^4*y3*e^2 - y0^2*y1*y2^4*y3*e*b4 + 
y0^2*y1*y2^4*y3*e*b9 - y0^2*y1*y2^4*y3*b4*b9 - 2*y0^2*y1*y2^4*y3*b9^2 + 
3*y0^2*y1*y2^4*y3*b5 - 5*y0^2*y1*y2^4*y3*b8 + 3*y0^2*y1*y2^4*y3*b12 - 
y0^2*y2^6*b9^2 - 2*y0^2*y2^6*b8 + y0^2*y2^4*y3^2 + 2*y0*y1^6*y2*e^5*b5 - 
2*y0*y1^6*y2*e^4*b1 + 3*y0*y1^5*y2*y3*e^5 - y0*y1^5*y2*y3*e^4*b4 - 
2*y0*y1^5*y2*y3*e^4*b9 - 4*y0*y1^5*y2*y3*e^3*b5 + 4*y0*y1^5*y2*y3*e^2*b1 - 
2*y0*y1^4*y2^3*e^4*b9 - 4*y0*y1^4*y2^3*e^3*b5 + 4*y0*y1^4*y2^3*e^2*b1 - 
6*y0*y1^4*y2*y3^2*e^3 + 2*y0*y1^4*y2*y3^2*e^2*b4 + 4*y0*y1^4*y2*y3^2*e^2*b9 + 
2*y0*y1^4*y2*y3^2*e*b5 - 2*y0*y1^4*y2*y3^2*b1 - 6*y0*y1^3*y2^3*y3*e^3 + 
2*y0*y1^3*y2^3*y3*e^2*b4 + 8*y0*y1^3*y2^3*y3*e^2*b9 + 4*y0*y1^3*y2^3*y3*e*b5 - 
4*y0*y1^3*y2^3*y3*b1 + 3*y0*y1^3*y2*y3^3*e - y0*y1^3*y2*y3^3*b4 - 
2*y0*y1^3*y2*y3^3*b9 + 4*y0*y1^2*y2^5*e^2*b9 + 2*y0*y1^2*y2^5*e*b5 - 
2*y0*y1^2*y2^5*b1 + 6*y0*y1^2*y2^3*y3^2*e - 2*y0*y1^2*y2^3*y3^2*b4 - 
6*y0*y1^2*y2^3*y3^2*b9 + 3*y0*y1*y2^5*y3*e - y0*y1*y2^5*y3*b4 - 
6*y0*y1*y2^5*y3*b9 - 2*y0*y2^7*b9 - y1^8*e^8 + 4*y1^7*y3*e^6 + 4*y1^6*y2^2*e^6 -
6*y1^6*y3^2*e^4 - 12*y1^5*y2^2*y3*e^4 + 4*y1^5*y3^3*e^2 - 6*y1^4*y2^4*e^4 + 
12*y1^4*y2^2*y3^2*e^2 - y1^4*y3^4 + 12*y1^3*y2^4*y3*e^2 - 4*y1^3*y2^2*y3^3 + 
4*y1^2*y2^6*e^2 - 6*y1^2*y2^4*y3^2 - 4*y1*y2^6*y3 - y2^8;


==> anc/Case_alpha_2_c_1/6_Dimension_alpha_2_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// The following is Equation (2) - proof of Theorem 5 for the case M_2^1.

// We have seen that M_2^1 is parametrized by the projective space
// P(1,1,1,2,2,2,3,3,4), with variables (e,b4,b9,b5,b8,b12,b1,b7,g7).
// We have e\ne 0, thus we can consider e=1.

K<k>:=FunctionField(Rationals(),1);
R<b4,b9,b5,b8,b12,b1,b7,g7, y0,y1,y2,y3>:=PolynomialRing(K,12);
e:=1;

// We load the family of octics:

load "5_TheOctic_alpha_2_c_1.txt";

F:=octic;

E:=1;
B4:=(b4+3*k-3)/k;
B9:=(b9 + 4*k - 4)/k;
B5:=(b5 + (k - 1)*b9 + (k^2 - 1)/k^2*b12 + 3*k^2 - 4*k + 1)/(k^2);
B8:=(b8 + (3*k - 3)*b9 + 6*k^2 - 12*k + 6)/(k^2);
B12:=b12/(k^4);
B1:=(b1 + (-1/2*k^2 + 1/2)*b4 + (k - 1)*b5 + (-k + 1)*b9 + (k^2 - 1)/k*b12 - k^3 + 3/2*k^2 + k - 3/2)/(k^3);
B7:=(b7 + (2*k - 2)*b8 + (3*k^2 - 6*k + 3)*b9 + 4*k^3 - 12*k^2 + 12*k - 4)/(k^3);
G7:=(-k^2 + 1)/k^4*b4*b9 + (2*k - 2)/k^4*b5*b9 + (-2*k + 2)/k^4*b9^2 + (2*k^2 - 2)/k^5*b9*b12 + 1/k^4*g7 + (6*k - 6)/k^4*b1 
    + (-5*k^3 + 4*k^2 + 3*k - 2)/k^4*b4 + (9*k^2 - 14*k + 5)/k^4*b5 + (2*k - 2)/k^4*b7 + (k^2 - 4*k + 3)/k^4*b8 + 
    (-9*k^2 + 22*k - 13)/k^4*b9 + (9*k^3 - 8*k^2 - 9*k + 8)/k^5*b12 + (-7*k^4 + 15*k^3 + 3*k^2 - 25*k + 14)/k^4;

Y0:=1/k*y0;Y1:=1/k*y1;Y2:=(k-1)/k*y0+y2;Y3:=(1-k^2)/k*y1+k*y3;

Evaluate(F,[b4,b9,b5,b8,b12,b1,b7,g7, Y0,Y1,Y2,Y3]) eq Evaluate(F,[B4,B9,B5,B8,B12,B1,B7,G7, y0,y1,y2,y3]);



==> anc/Case_alpha_3_c_1/1_TheAlgorithm_alpha_3_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// We recommend reading the file 1_TheAlgorithm_alpha_1_c_1.pdf before this one.
// Here we are applying the same algorithm to the case \alpha_3 with c=1 of Theorem 4,
// with minor changes.


K:=Rationals();
R:=PolynomialRing(K,393);
RR<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(R,[1,2,2,2,3,3,3,3,4]);

P<X,Y1,Y2,Y3>:=ProjectiveSpace(K,[1,2,2,2]);
h:=hom<CoordinateRing(P)->RR|[x,y1,y2,y3]>;
poly_m:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq -Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];
poly_p:=[[h(m):m in Sections(LinearSystem(P,j)) |
          m eq  Evaluate(m,[-X,-Y1,Y2,-Y3])]:j in [1..8]];

Q:=y1^2-y2^2;

G:=&+[R.i*poly_m[6][i]:i in [1..10]];

// We remove the monomials x^4,x^2*y2,y1^2,y1*y3 from q3 (using the lines/columns 3,5).
// We remove the monomials y1^2,y1*y3 from q4 (using the line/column 4).
// We remove the monomials x^2*y1,x^2*y3 from q1 (using the line/column 6).

p1:=[y1*y2,y2*y3];
p2:=[x^2*y1,x^2*y3,y1*y2,y2*y3];
p3:=[y2^2,y3^2];
p4:=[x^4,x^2*y2,y2^2,y3^2];

q1:=&+[R.(10+i)*p1[i]:i in [1..2]];
q2:=&+[R.(12+i)*p2[i]:i in [1..4]];
q3:=&+[R.(16+i)*p3[i]:i in [1..2]];
q4:=&+[R.(18+i)*p4[i]:i in [1..4]];

M:=Matrix([
[x^2*G,x*q1,x*q2,x*q3,x*q4,Q],
[x*q1,y3,y1,y2,0,x],
[x*q2,y1,0,x^2,y2,0],
[x*q3,y2,x^2,0,y1,0],
[x*q4,0,y2,y1,-y3,0],
[Q,x,0,0,0,0]
]);

l:=[[[RR|0:i in [1..6]]:j in [1..6]]:k in [1..6]];

B:=Adjoint(M);

Signs:=Matrix([[B[i,j] div Evaluate(B[i,j],[-x,-y1,y2,-y3,-z1,z2,-z3,z4,-t]):
               i in [1..6]]:j in [1..6]]);

ct:=22;
for k in [1..6] do for i in [2..6] do for j in [i..6] do
  deg:=Degree(B[i,j])-Degree(B[1,k]);
  sign:=Signs[i,j]/Signs[1,k];
  if sign eq -1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_m[deg][h]:h in [1..#poly_m[deg]]];
    ct:=ct+#poly_m[deg];
  end if;
  if sign eq  1 then
    l[i,j,k]:=&+[R.(h+ct)*poly_p[deg][h]:h in [1..#poly_p[deg]]];
    ct:=ct+#poly_p[deg];
  end if;
end for;end for;end for;

pol:=[RR|];
for i in [2..6] do for j in [i..6] do
  Append(~pol,B[i,j]-&+[l[i,j,k]*B[1,k]:k in [1..6]]);
end for;end for;

cf:=Setseq(&join[Seqset(Coefficients(q)):q in pol]);

v:=[1,z1,z3,z2,z4,t];
Eqs:=[ -v[i]*v[j]+&+[l[i,j,k]*v[k]:k in [1..6]] : j in [i..6], i in [2..6] ];
Eqs:=Eqs cat RowSequence(Transpose(M*Matrix(6,1,v)))[1];

octic:=Determinant(M);

N:=PolynomialRing(K,393+9);
A:=AffineSpace(N);

AssignNames(~N,
["g" cat IntegerToString(i):i in [1..10]] cat
["b" cat IntegerToString(i):i in [1..12]] cat
["R." cat IntegerToString(i):i in [23..393]] cat
["x","y1","y2","y3","z1","z2","z3","z4","t"]);

h1:=hom< R->N|[N.i:i in [1..393]]>;
h2:=hom<RR->N|[N.i:i in [393+1..393+9]]>;

cf_Eqs:=cf cat Eqs cat [octic];
cf_Eqs_in_N:=[];

for q in cf_Eqs do
  coefs,mon:=CoefficientsAndMonomials(q);
  Append(~cf_Eqs_in_N, &+[h1(coefs[i])*h2(mon[i]):i in [1..#coefs]]);
end for;

v:=[N.i:i in [23..393] cat [1..22]];
E:=LinearElimination(Scheme(A,cf_Eqs_in_N):EliminationOrder:=v);

D:=Domain(E);
Eqs:=[E(q):q in DefiningEquations(D)];

PrintFile("~/Eqs.out","Eqs:=" cat Sprint([Eqs[i]:i in [1..21]]) cat ";":Overwrite:=true);
PrintFile("~/Eqs.out","octic:=" cat Sprint(Eqs[22]) cat ";");

K:=Rationals();
RR<x,y1,y2,y3,z1,z2,z3,z4,t, g3,g7,b3,b5,b7,b9,b10,b11>:=PolynomialRing(K,17,"grevlex");
AA:=AffineSpace(RR);
R:=PolynomialRing(RR,394,"grevlex");

load "~/Eqs.out";

Eqs_5:=[RR!Eqs[i]:i in [17..21]];
L:=LinearSystem(AA,[a*b:a in [y1*y3,x*y1,x*y2,x*y3,x^3,x^2,x,y1^2,y2^2,y3^2,y1,y2,y3,1],
                        b in Eqs_5]);

for i in [1..16] do
  cf:=Coefficients(Eqs[i]);
  // The last coefficient corresponds to the monomial 1, so we remove it.
  Prune(~cf);
  cf:=[Factorization(q)[#Factorization(q)][1]:q in cf];
  &and[q in L:q in cf];
end for;

Eqs:=[Evaluate(q,[0:i in [1..Rank(R)]]):q in Eqs];

PrintFile("2_TheEquations_alpha_3_c_1.txt","Eqs:=" cat Sprint(Eqs) cat ";":Overwrite:=true);
PrintFile("2_TheEquations_alpha_3_c_1.txt","octic:=" cat Sprint(octic) cat ";");



==> anc/Case_alpha_3_c_1/2_TheEquations_alpha_3_c_1.txt <==
Eqs:=[
x^2*y1^2*b3 + x^2*y1*y3*b5 + y1^2*y2*b5 - y2^3*b7 + 2*y1*y2*y3 + x*y1*z2 - 
x*y2*z3 - z1^2,
-2*x^4*y2*b9 - 2*x^2*y1*y3*b3 - 2*x^2*y3^2*b5 - 2*x^2*y2^2*b10 - y1*y2*y3*b5 + 
y1*y2*y3*b7 + 2*y1^2*y2*b11 - 2*y2^3*b11 - 2*y2*y3^2 - 2*x*y3*z2 - 2*z1*z3 + 
2*y1*t,
2*x^4*y1*b9 + 2*x^2*y1*y2*b10 - y2^2*y3*b5 + y2^2*y3*b7 - 2*y1*y3^2 + 2*x*y3*z3 
- 2*z1*z2 - 2*y2*t,
-2*x^2*y1*y2*b3 - 2*x^2*y2*y3*b5 - 2*y1*y2^2*b5 + 2*y1*y2^2*b7 - 4*y2^2*y3 - 
2*x*y2*z2 + 2*x*y1*z3 - 2*z1*z4,
-2*x^5*y1*b3*b10 - 2*x^5*y3*b5*b10 + x^5*y3*g3 - 2*x^3*y2*y3*b3*b7 + 2*x^5*y3*b9
- 2*x^3*y1*y2*b5*b10 - 2*x^3*y1*y2*b3*b11 - 2*x^3*y2*y3*b5*b11 + 2*x^3*y1*y2*g3 
+ x^3*y2*y3*g7 + 2*x*y2^2*y3*b5*b7 + 2*x^4*z4*b9 - 2*x^3*y2*y3*b10 - 
2*x^4*z2*b10 - 2*x*y1*y2^2*b5*b11 + 2*x*y1*y2^2*g7 - 2*x*y1^2*y3*b3 - 
2*x*y2^2*y3*b3 + 2*x^2*y1*z3*b3 - 2*x*y1*y3^2*b5 + 2*x^2*y3*z3*b5 - 
2*x*y1*y3^2*b7 + 2*x*y1^3*b10 - 2*x*y1*y2^2*b10 - 2*x*y1^2*y3*b11 - 
2*x^2*y2*z2*b11 + 2*x*y3^3 + y2*y3*z1*b5 + 2*y1*y2*z3*b5 + y2*y3*z1*b7 + 
2*y2^2*z2*b7 - 2*y1*y3*z2 + 2*y2*y3*z3 - 2*z1*t,
2*x^4*y2*b7*b9 + 2*x^2*y1*y3*b3*b7 + 2*x^2*y3^2*b5*b7 + 2*x^2*y2^2*b7*b10 + 
2*x^2*y1^2*b3*b11 + 2*x^2*y1*y3*b5*b11 - x^2*y1^2*g3 - 2*x^2*y1^2*b9 + 
2*x^2*y2^2*b9 + 2*y1^2*y2*b5*b11 - y1^2*y2*g7 + 2*y1*y2*y3*b3 + y2*y3^2*b5 + 
y2*y3^2*b7 + 2*x*y3*z2*b7 - 2*y1^2*y2*b10 + 2*y2^3*b10 + 2*y1*y2*y3*b11 + 
2*x*y1*z2*b11 - 2*x*y2*z3*b11 - 2*z3^2 - 2*y3*t,
-2*x^4*y1*b3*b10 - 2*x^4*y3*b5*b10 + x^4*y3*g3 - 2*x^2*y2*y3*b3*b7 + 2*x^4*y3*b9
- 2*x^2*y1*y2*b5*b10 - 2*x^2*y1*y2*b3*b11 - 2*x^2*y2*y3*b5*b11 + x^2*y1*y2*g3 + 
x^2*y2*y3*g7 + 2*x^3*z4*b9 - 2*x^2*y2*y3*b10 - 2*x^3*z2*b10 - 2*y1*y2^2*b5*b11 +
y1*y2^2*g7 - 2*y2^2*y3*b3 - 2*y1*y3^2*b7 + 2*y1^3*b10 - 2*y1*y2^2*b10 - 
2*y1^2*y3*b11 - 2*x*y2*z2*b11 + 2*y3^3 - 2*z2*z3,
x^4*y1*g3 + 2*x^2*y2*y3*b5*b7 + 2*x^4*y1*b9 + x^2*y1*y2*g7 + 2*x^2*y1*y2*b10 + 
y2^2*y3*b5 - 2*y1^2*y3*b7 + y2^2*y3*b7 + 2*x*y2*z2*b7 - 2*y1^3*b11 + 
2*y1*y2^2*b11 + 2*y1*y3^2 - 2*x*y3*z3 - 2*z3*z4 - 2*y2*t,
2*x^5*y1*b3*b9 + 2*x^5*y3*b5*b9 + 2*x^5*y1*b9*b11 + 2*x^3*y1*y2*b5*b9 - 
2*x^3*y1*y2*b7*b9 + 2*x^3*y1*y2*b3*b10 + 2*x^3*y2*y3*b5*b10 + 
2*x^3*y1*y2*b10*b11 - x^3*y2*y3*g3 - 2*x*y1^2*y3*b3*b7 + 2*x*y2^2*y3*b3*b7 - 
2*x*y1*y3^2*b5*b7 + 4*x^3*y2*y3*b9 + 2*x^4*z2*b9 + 2*x*y1*y2^2*b5*b10 - 
2*x*y1*y2^2*b7*b10 - 2*x*y1^3*b3*b11 + 2*x*y1*y2^2*b3*b11 - 2*x*y1^2*y3*b5*b11 +
2*x*y2^2*y3*b5*b11 + 2*x*y2^2*y3*b7*b11 + 2*x*y1*y2^2*b11^2 + x*y1^3*g3 - 
x*y1*y2^2*g3 - x*y2^2*y3*g7 + 2*x*y1*y3^2*b3 + 2*x*y3^3*b5 + 4*x*y2^2*y3*b10 + 
2*x^2*y2*z2*b10 - 2*x*y1*y3^2*b11 + 2*x^2*y3*z3*b11 + 2*y1*y2*z1*b5*b11 - 
y1*y2*z1*g7 + 2*y2*y3*z1*b3 - y2*y3*z3*b5 - 2*y1*y3*z2*b7 - y2*y3*z3*b7 + 
4*y2*y3*z1*b11 + 2*y2^2*z2*b11 + 2*y1*y2*z3*b11 + 2*y3^2*z2 - 2*z3*t,
2*x^4*y2*b5*b9 + 2*x^2*y2^2*b5*b10 - x^2*y2^2*g3 - 2*x^2*y1^2*b9 + 2*x^2*y2^2*b9
+ 2*y2^3*b5*b11 - y2^3*g7 + 2*y1*y2*y3*b3 - 2*x*y1*z2*b3 - 2*x*y2*z3*b3 + 
y2*y3^2*b5 - 2*x*y3*z2*b5 + y2*y3^2*b7 - 2*y1^2*y2*b10 + 2*y2^3*b10 + 
2*y1*y2*y3*b11 - 2*z2^2 + 2*y3*t,
-2*x^6*b5*b9 - 2*x^4*y2*b5*b10 + x^4*y2*g3 - 2*x^4*y2*b9 - 2*x^2*y2^2*b5*b11 + 
x^2*y2^2*g7 - 2*x^2*y1*y3*b3 + 2*x^3*z3*b3 - 2*x^2*y2^2*b10 + y1*y2*y3*b5 - 
2*x*y1*z2*b5 - y1*y2*y3*b7 + 2*y2*y3^2 - 2*x*y3*z2 - 2*z2*z4 + 2*y1*t,
-2*x^5*y2*b3*b9 - 2*x^3*y1*y3*b3^2 - 2*x^3*y3^2*b3*b5 - 2*x^3*y2^2*b5*b9 + 
2*x^3*y2^2*b7*b9 - 2*x^3*y2^2*b3*b10 - x^3*y1*y3*g3 - 2*x*y1*y2*y3*b3*b5 + 
2*x*y1*y2*y3*b3*b7 - 4*x^3*y1*y3*b9 + 2*x^4*z3*b9 - 2*x*y2^3*b5*b10 + 
2*x*y2^3*b7*b10 + 2*x*y1^2*y2*b3*b11 - 2*x*y2^3*b3*b11 + 2*x*y1*y2*y3*b5*b11 - 
x*y1^2*y2*g3 + x*y2^3*g3 - x*y1*y2*y3*g7 - 2*x*y2*y3^2*b3 - 2*x^2*y3*z2*b3 - 
4*x*y1*y2*y3*b10 + 2*x^2*y2*z3*b10 - 2*y2^2*z1*b5*b11 + y2^2*z1*g7 - 
2*y1*y3*z1*b3 + y2*y3*z2*b5 - 2*y3^2*z1*b7 - y2*y3*z2*b7 - 2*y1*y3*z1*b11 - 
2*y3^2*z3 - 2*z2*t,
-x^6*g3 + 2*x^4*y2*b3*b7 - 4*x^6*b9 - x^4*y2*g7 + 2*x^2*y2^2*b5*b7 - 
4*x^4*y2*b10 + 2*x^2*y2^2*b3 + 2*x^2*y1*y3*b7 + 2*x^2*y1^2*b11 - 6*x^2*y2^2*b11 
+ 2*y2^3*b5 - 2*y1^2*y2*b7 + 4*y1*y2*y3 - 2*x*y1*z2 - 6*x*y2*z3 - 2*z4^2,
2*x^5*y2*b7*b9 - x^3*y1*y3*b3*b5 - x^3*y3^2*b5^2 + 3*x^3*y1*y3*b3*b7 + 
3*x^3*y3^2*b5*b7 + 2*x^3*y2^2*b7*b10 - x^3*y1^2*g3 - x^3*y2^2*g3 - 
x*y1*y2*y3*b5^2 + x*y1*y2*y3*b5*b7 - 2*x^3*y1^2*b9 + 2*x^3*y2^2*b9 + 
4*x*y2^3*b7*b11 - x*y1^2*y2*g7 - x*y2^3*g7 + 4*x*y1*y2*y3*b3 - 2*x^2*y2*z3*b3 + 
2*x*y2*y3^2*b5 - x^2*y3*z2*b5 + 4*x*y2*y3^2*b7 + 3*x^2*y3*z2*b7 - 
2*x*y1^2*y2*b10 + 2*x*y2^3*b10 + 2*x^2*y2*z3*b11 - y1*y3*z1*b5 - 2*y2^2*z3*b5 + 
y1*y3*z1*b7 + 2*y2^2*z3*b7 - 2*y1^2*z1*b11 + 2*y2^2*z1*b11 + 2*y3^2*z1 + 
4*y2*y3*z2 - 2*z4*t,
-4*x^8*b9^2 - 4*x^6*y2*b5*b9*b11 + 2*x^6*y2*g7*b9 - 4*x^4*y1*y3*b3*b5*b11 - 
4*x^4*y3^2*b5^2*b11 - 4*x^4*y2^2*b5*b10*b11 + 2*x^4*y1*y3*g7*b3 + 
2*x^4*y3^2*g7*b5 + 4*x^4*y1^2*b3*b9 + 4*x^4*y2^2*b3*b9 + 4*x^4*y1*y3*b5*b9 - 
4*x^4*y1*y3*b7*b9 + 2*x^4*y2^2*g7*b10 + 8*x^4*y1*y3*b3*b10 + 8*x^4*y3^2*b5*b10 +
4*x^4*y2^2*b10^2 + 4*x^2*y1^2*y2*b3*b5*b11 - 4*x^4*y1^2*b9*b11 - 
4*x^4*y2^2*b9*b11 - 4*x^2*y2^3*b5*b11^2 - 2*x^4*y3^2*g3 - 2*x^2*y1^2*y2*g7*b3 + 
4*x^2*y1*y2*y3*b3^2 + 4*x^2*y2*y3^2*b3*b5 + 4*x^2*y2*y3^2*b3*b7 + 
4*x^2*y1^2*y2*b5*b9 + 4*x^2*y2^3*b5*b9 + 4*x^2*y1^2*y2*b7*b9 - 12*x^2*y2^3*b7*b9
- 4*x^2*y1^2*y2*b3*b10 + 4*x^2*y2^3*b3*b10 + 4*x^2*y1*y2*y3*b5*b10 - 
4*x^2*y1*y2*y3*b7*b10 + 2*x^2*y2^3*g7*b11 + 4*x^2*y1*y2*y3*b3*b11 - 
4*x^3*y3*z2*b5*b11 + 4*y1^2*y2^2*b5^2*b11 - 4*y2^4*b5*b7*b11 - 
4*x^2*y1^2*y2*b10*b11 + 4*x^2*y2^3*b10*b11 + 2*x^3*y3*z2*g7 - 2*y1^2*y2^2*g7*b5 
+ 4*y1*y2^2*y3*b3*b5 + y2^2*y3^2*b5^2 + 2*y2^4*g7*b7 + 4*y1^3*y3*b3*b7 - 
8*y1*y2^2*y3*b3*b7 + 4*y1^2*y3^2*b5*b7 - 2*y2^2*y3^2*b5*b7 - 3*y2^2*y3^2*b7^2 + 
16*x^2*y1*y2*y3*b9 - 16*x^3*y2*z3*b9 + 8*x^2*y2*y3^2*b10 + 8*x^3*y3*z2*b10 - 
4*y1^2*y2^2*b5*b10 + 4*y2^4*b5*b10 + 4*y1^2*y2^2*b7*b10 - 4*y2^4*b7*b10 + 
4*y1^4*b3*b11 - 8*y1^2*y2^2*b3*b11 + 4*y2^4*b3*b11 + 8*y1^3*y3*b5*b11 + 
4*y1*y2^2*y3*b5*b11 - 8*x*y2^2*z3*b5*b11 - 4*y1*y2^2*y3*b7*b11 - 2*y1^4*g3 + 
4*y1^2*y2^2*g3 - 2*y2^4*g3 - 2*y1^3*y3*g7 - 2*y1*y2^2*y3*g7 + 4*x*y2^2*z3*g7 + 
8*y2^2*y3^2*b3 + 4*x*y2*y3*z2*b3 - 4*x*y1*y3*z3*b3 - 4*x*y3^2*z3*b5 + 
8*y1*y3^3*b7 - 4*x*y3^2*z3*b7 - 8*y1^4*b9 + 16*y1^2*y2^2*b9 - 8*y2^4*b9 - 
8*y1^3*y3*b10 + 8*y1*y2^2*y3*b10 + 8*y1^2*y3^2*b11 + 4*x*y2*y3*z2*b11 - 
4*x*y1*y3*z3*b11 - 4*y3^4 - 4*t^2,
x^6*y3*g3 - 2*x^4*y2*y3*b3*b7 + 4*x^6*y3*b9 + 2*x^4*y1*y2*g3 + x^4*y2*y3*g7 + 
2*x^2*y2^2*y3*b5*b7 + 2*x^5*z4*b9 + 4*x^4*y2*y3*b10 + 2*x^2*y1*y2^2*g7 - 
2*x^2*y1^2*y3*b3 - 2*x^2*y2^2*y3*b3 + 2*x^3*y1*z3*b3 - 2*x^2*y1*y3^2*b5 + 
2*x^3*y3*z3*b5 - 2*x^2*y1*y3^2*b7 + 2*x^3*y2*z4*b10 - 2*x^2*y1^2*y3*b11 + 
6*x^2*y2^2*y3*b11 + x*y2*y3*z1*b5 + 2*x*y1*y2*z3*b5 + x*y2*y3*z1*b7 + 
2*x*y2^2*z2*b7 + 2*x*y1*y2*z1*b11 + 2*x*y2^2*z4*b11 + 4*x*y2*y3*z3 - 2*x*y3^2*z4
+ 2*y1^2*t - 2*y2^2*t,
x*y2*y3*b5 + x*y2*y3*b7 + 2*x*y1*y2*b11 + 2*y3*z1 + 2*y2*z2 + 2*y1*z3 + 2*x*t,
x^3*y1*b3 + x^3*y3*b5 + x*y1*y2*b5 + 2*x*y2*y3 + x^2*z2 + y1*z1 + y2*z4,
x*y2^2*b7 + x^2*z3 + y2*z1 + y1*z4,
x^5*b9 + x^3*y2*b10 + x*y2^2*b11 - x*y3^2 + y1*z2 + y2*z3 - y3*z4,
y1^2 - y2^2 + x*z1
];
octic:=-2*x^16*b9^2 - 4*x^14*y2*b9*b10 + 4*x^12*y1^2*b3*b9 + 4*x^12*y1*y3*b5*b9 
- 2*x^12*y2^2*b10^2 - 4*x^12*y2^2*b9*b11 - x^12*y3^2*g3 + 2*x^10*y2*y3^2*b3*b7 +
4*x^10*y1^2*y2*b5*b9 + 4*x^10*y2^3*b7*b9 + 4*x^10*y1^2*y2*b3*b10 + 
4*x^10*y1*y2*y3*b5*b10 - 4*x^10*y2^3*b10*b11 - 4*x^10*y1*y2*y3*g3 - 
x^10*y2*y3^2*g7 - 2*x^8*y1^4*b3^2 - 4*x^8*y1^3*y3*b3*b5 - 2*x^8*y1^2*y3^2*b5^2 +
8*x^8*y1*y2^2*y3*b3*b7 + 2*x^8*y2^2*y3^2*b5*b7 + 4*x^8*y1^2*y2^2*b5*b10 + 
4*x^8*y2^4*b7*b10 + 4*x^8*y1^2*y2^2*b3*b11 + 4*x^8*y1*y2^2*y3*b5*b11 - 
2*x^8*y2^4*b11^2 - 4*x^8*y1^2*y2^2*g3 - 4*x^8*y1*y2^2*y3*g7 - 2*x^8*y1^2*y3^2*b3
+ 2*x^8*y2^2*y3^2*b3 - 2*x^8*y1*y3^3*b5 - 4*x^6*y1^4*y2*b3*b5 - 
4*x^6*y1^3*y2*y3*b5^2 + 2*x^8*y1*y3^3*b7 + 4*x^6*y1^2*y2^3*b3*b7 + 
4*x^6*y1*y2^3*y3*b5*b7 - 4*x^8*y1^4*b9 + 4*x^8*y2^4*b9 + 2*x^8*y1^2*y3^2*b11 - 
2*x^8*y2^2*y3^2*b11 + 4*x^6*y1^2*y2^3*b5*b11 + 4*x^6*y2^5*b7*b11 - 2*x^8*y3^4 - 
4*x^6*y1^2*y2^3*g7 - 8*x^6*y1^3*y2*y3*b3 + 8*x^6*y1*y2^3*y3*b3 - 
10*x^6*y1^2*y2*y3^2*b5 + 2*x^6*y2^3*y3^2*b5 - 2*x^4*y1^4*y2^2*b5^2 + 
6*x^6*y1^2*y2*y3^2*b7 + 2*x^6*y2^3*y3^2*b7 + 4*x^4*y1^2*y2^4*b5*b7 - 
2*x^4*y2^6*b7^2 - 4*x^6*y1^4*y2*b10 + 4*x^6*y2^5*b10 + 8*x^6*y1^3*y2*y3*b11 - 
8*x^6*y1*y2^3*y3*b11 - 8*x^6*y1*y2*y3^3 + 4*x^4*y1^6*b3 - 8*x^4*y1^4*y2^2*b3 + 
4*x^4*y1^2*y2^4*b3 + 4*x^4*y1^5*y3*b5 - 16*x^4*y1^3*y2^2*y3*b5 + 
4*x^4*y1*y2^4*y3*b5 + 8*x^4*y1*y2^4*y3*b7 + 4*x^4*y1^4*y2^2*b11 - 
8*x^4*y1^2*y2^4*b11 + 4*x^4*y2^6*b11 + 2*x^4*y1^4*y3^2 - 12*x^4*y1^2*y2^2*y3^2 +
2*x^4*y2^4*y3^2 + 4*x^2*y1^6*y2*b5 - 8*x^2*y1^4*y2^3*b5 + 4*x^2*y1^2*y2^5*b5 - 
4*x^2*y1^4*y2^3*b7 + 8*x^2*y1^2*y2^5*b7 - 4*x^2*y2^7*b7 + 8*x^2*y1^5*y2*y3 - 
16*x^2*y1^3*y2^3*y3 + 8*x^2*y1*y2^5*y3 - 2*y1^8 + 8*y1^6*y2^2 - 12*y1^4*y2^4 + 
8*y1^2*y2^6 - 2*y2^8;


==> anc/Case_alpha_3_c_1/3_Verifications_alpha_3_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// Here we take a random surface S from the case \alpha_3, c=1 and verify that it is a smooth
// surface with p_g=1, q=0, K^2=2, and with a fixed point free involution.
// We work over a finite field to increase the speed of computations.

// We first give a function that tries to reduce the number of defining equations of a variety.

function RedEqs(X)
  s:=MinimalBasis(DefiningEquations(X));
  set:={1..#s};
  while #set ge 1 do
    i:=Random(set);
    set:=set diff {i};
    if X eq Scheme(Ambient(X),Remove(s,i)) then s[i]:=0;end if;
  end while;
  ss:=[];for q in s do if q ne 0 then Append(~ss,q);end if;end for;
  if Dimension(X) eq 1 then
    return Curve(Ambient(X),ss);
    else if Dimension(X) eq 2 then
      return Surface(Ambient(X),ss);
      else return Scheme(Ambient(X),ss);
    end if;
  end if;
end function;

// Now we define a map to P^7 that will restric to the 3-canonical map of our surface.

p:=397;K:=FiniteField(p);
R<x,y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(K,[1,2,2,2,3,3,3,3,4],"grevlex");
WP:=ProjectiveSpace(R);
P7<X0,X1,X2,X3,X4,X5,X6,X7>:=ProjectiveSpace(K,7);
phi:=map<WP->P7|[x^3,x*y1,x*y2,x*y3,z1,z2,z3,z4]>;

// We take a random surface from the family.

g3:=Random(1,p);g7:=Random(1,p);b3:=Random(1,p);b5:=Random(1,p);
b7:=Random(1,p);b9:=Random(1,p);b10:=Random(1,p);b11:=Random(1,p);

load "2_TheEquations_alpha_3_c_1.txt";
S:=Scheme(WP,Eqs);

// The computation of phi(S) in P^7 is slow,
// so we compute all equations of degree 4 through phi(S),
// which are enough to define the surface.

L4:=ImageSystem(phi,S,4);

// The surface embedded in P^7:

S:=Surface(P7,Sections(L4));

// We check that S is preserved by the involution \sigma:

{q div Evaluate(q,[-X0,X1,-X2,X3,-X4,X5,-X6,X7]): q in Sections(L4)} eq {-1,1};

// And \sigma is fixed point free:

Dimension(Scheme(S,[X1,X3,X5,X7])) eq -1;
Dimension(Scheme(S,[X0,X2,X4,X6])) eq -1;

// We reduce the number of defining equations of S:

#PrimeComponents(S) eq 1;
S:=PrimeComponents(S)[1];
f:=MinimalBasis(DefiningEquations(S));
S:=RedEqs(Scheme(P7,f));

// The singular set of S is the union of two nodes:

SS:=SingularSubscheme(S);
RSS:=ReducedSubscheme(SS);
Dimension(SS) eq 0;
Degree(SS) eq 2;
Degree(RSS) eq 2;

// The invariants of S:

GeometricGenus(S) eq 1;
SelfIntersection(CanonicalDivisor(S)) eq 2;
Irregularity(S) eq 0;



==> anc/Case_alpha_3_c_1/4_ItIsWeightedProjSpace_alpha_3_c_1.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)


// Here we show that the case \alpha_3, c=1 is parametrized by the Weighted projective space
// P(1,1,2,2,3,3,4,4)

K:=Rationals();
R<y0,y1,y2,y3, b5,b7,b3,b11,b10,g7,g3,b9, u, z1,z2,z3,z4,t>:=PolynomialRing(K,18);
RR<x>:=PolynomialRing(R,1);

load "2_TheEquations_alpha_3_c_1.txt";

// To obtain the octic in projective space P^3 with variables [y0,y1,y2,y3], we need to change x^2 to y0.

cf,mon:=CoefficientsAndMonomials(octic);
mon eq [x^(2*i):i in [8..0 by -1]];
octic:=&+[cf[9-i]*y0^i:i in [8..0 by -1]];

// Notice that the octic depends only on [y0,y1,y2,y3] and the parameters [b5,b3,b11,g7,b7,b10,g3,b9].

octic eq R!Evaluate(octic,[y0/u,y1,y2,u*y3, u^1*b5,u^1*b7,u^2*b3,u^2*b11,u^3*b10,u^3*g7,u^4*g3,u^4*b9, u, z1,z2,z3,z4,t]);



==> anc/Lemma2.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)

// We recommend reading the commented file 1_TheAlgorithm_alpha_1_c_1.pdf before this one.
// Here we are doing analogous computations (and simpler) for the case of Lemma 2.


// LEMMA 2:

K:=Rationals();
R<d>:=PolynomialRing(K,13);
A:=AffineSpace(R);
RR<y1,y2,y3,z1,z2,z3,z4,t>:=PolynomialRing(R,[2,2,2,3,3,3,3,4]);

poly_m:=[[0],[y1,y3]];
poly_p:=[[],[0,y2]];

Q:=y1^2-y2^2-d^2*y3^2;

M:=Matrix([
[0,0,0,0,0,Q],
[0,y1+d*y3,0,y2,0,0],
[0,0,y1+d*y3,0,y2,0],
[0,y2,0,y1-d*y3,0,0],
[0,0,y2,0,y1-d*y3,0],
[Q,0,0,0,0,0]
]);

l:=[[[RR|0:i in [1..6]]:j in [1..6]]:k in [1..6]];

B:=Adjoint(M);

Signs:=Matrix([[1:i in [1..6]]:j in [1..6]]);
for i in [1..6] do for j in [1..6] do
  if B[i,j] ne 0 then Signs[i,j]:=B[i,j] div Evaluate(B[i,j],[-y1,y2,-y3,-z1,z2,-z3,z4,-t]);end if;
end for;end for;

ct:=1;
k:=6;
for i in [2..6] do for j in [i..6] do
  if B[i,j] ne 0 then
    deg:=Degree(B[i,j])-Degree(B[1,k]);
    sign:=Signs[i,j]/Signs[1,k];
    if sign eq -1 then l[i,j,k]:=&+[R.(h+ct)*poly_m[deg][h]:h in [1..#poly_m[deg]]];ct:=ct+#poly_m[deg];end if;
    if sign eq  1 then l[i,j,k]:=&+[R.(h+ct)*poly_p[deg][h]:h in [1..#poly_p[deg]]];ct:=ct+#poly_p[deg];end if;
  end if;
end for;end for;

pol:=[RR|];
for i in [2..6] do for j in [i..6] do
  Append(~pol,B[i,j]-&+[l[i,j,k]*B[1,k]:k in [1..6]]);
end for;end for;

f:=&cat[Coefficients(q):q in pol];
f:=MinimalBasis(f);
f:=[-q/3:q in f];
f;

dependencies:=[[R.2,1],[R.3,-d],[R.5,-1],[R.6,1],[R.7,-d],[R.9,-1],[R.10,1],[R.11,d],[R.12,1],[R.13,d]];

// Evaluate the l_ijk at the dependencies:

for k in [1..6] do for i in [2..6] do for j in [i..6] do
  for q in dependencies do
    if l[i,j,k] ne 0 then
      cf:=Coefficients(l[i,j,k]);mon:=Monomials(l[i,j,k]);
      cf:=[Evaluate(R!x,q[1],q[2]):x in cf];
      l[i,j,k]:=&+[cf[i]*mon[i]:i in [1..#cf]];
    end if;
  end for;
end for;end for;end for;

// Compute 15 eqs:

v:=[1,z1,z3,z2,z4,t];
Eqs:=[];
for i in [2..6] do for j in [i..6] do
  Append(~Eqs, -v[i]*v[j]+&+[l[i,j,k]*v[k]:k in [1..6]] );
end for;end for;

// Join the linear eqs:

Eqs:=Eqs cat RowSequence(Transpose(M*Matrix(6,1,v)))[1];
Eqs;

// Since it contains the equation t^2=0, this gives a double curve.
// One can see that it is a double conic.




==> anc/Other/Finding_eq_2_for_a2c1.txt <==

K:=Rationals();
K<k>:=FunctionField(K,1);
R<g7,b1,b4,b5,b7,b8,b9,b12,e, gg7,bb1,bb4,bb5,bb7,bb8,bb9,bb12,ee>:=PolynomialRing(K,18,"grevlex");
AA:=AffineSpace(R);
RR<y0,y1,y2,y3>:=PolynomialRing(R,4);

load "5_TheOctic_alpha_2_c_1.txt";

    D4:=k;
    B4:=(1-k^2)/k;
    //B4*D4 + D4^2 - 1:=0;
    A1 := B4 + D4;
    A2:=0;
    B2 := B4 + D4;
    C2:=0;
    D2:=0;
    A3 := -B4 - D4 + 1;
    B3:=0;
    C3 := 1;
    D3:=0;
    A4:=0;
    C4:=0;

W0:=A1*y0;W1:=A2*y0+B2*y1+C2*y2+D2*y3;W2:=A3*y0+B3*y1+C3*y2+D3*y3;W3:=A4*y0+B4*y1+C4*y2+D4*y3;

octic_1:=Evaluate(octic,[W0,W1,W2,W3]);

cf,mon:=CoefficientsAndMonomials(octic);
cf:=[Evaluate(q,[gg7,bb1,bb4,bb5,bb7,bb8,bb9,bb12,ee, gg7,bb1,bb4,bb5,bb7,bb8,bb9,bb12,ee]):q in cf];
octic_2:=&+[cf[i]*mon[i]:i in [1..#cf]];

cf:=Coefficients(octic_1-octic_2);
S:=Scheme(AA,cf);
PrimeComponents(S);



==> anc/Proposition3.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)


// PROPOSITION 3:

// CASE 1): m2=y1, m3=y3, r1=r4=1, r2=r3=0

K:=Rationals();
R<i>:=PolynomialRing(K);
K<i>:=ext<K|i^2+1>;
R<a1,b1,a3,b3,a4,b4,a5,b5,a6,b6,d,r>:=FunctionField(K,12);
RR<y1,y2,y3>:=PolynomialRing(R,3);
Q:=y1^2-y2^2-d^2*y3^2;

N:=Matrix([
[a1*y1+b1*y3,y1,y2,         0          ],
[y1,         y3, 0,         y2         ],
[y2,          0,a4*y1+b4*y3,a5*y1+b5*y3],
[0,          y2,a5*y1+b5*y3,a6*y1+b6*y3]
]);

-Cofactor(N,1,3)/y2 eq a5*y1^2 + (b5 + a6)*y1*y3 - y2^2 + b6*y3^2;
 Cofactor(N,1,4)/y2 eq a4*y1^2 + (b4 + a5)*y1*y3 + b5*y3^2;
 Cofactor(N,2,3)/y2 eq (a1*a5 + a6)*y1^2 + (a1*b5 + b1*a5 + b6)*y1*y3 + b1*b5*y3^2;



// CASE 2): m2=y3, m3=y1, r1=r4=1, r2=r3=0

N:=Matrix([
[a1*y1+b1*y3,y3,y2,          0         ],
[y3,         y1,0,          y2         ],
[y2,          0,a4*y1+b4*y3,a5*y1+b5*y3],
[0,          y2,a5*y1+b5*y3,a6*y1+b6*y3]
]);

-Cofactor(N,1,3)/y2 eq a6*y1^2 + (a5 + b6)*y1*y3 - y2^2 + b5*y3^2;
 Cofactor(N,1,4)/y2 eq a5*y1^2 + (a4 + b5)*y1*y3 + b4*y3^2;
-Cofactor(N,4,2)/y2 eq a1*a4*y1^2 + (a1*b4 + b1*a4 + a5)*y1*y3 - y2^2 + (b1*b4 + b5)*y3^2;


M:=Matrix([
[0,0,          0, 0,             0,Q],
[0,y1/(d^2),  y3,y2,             0,0],
[0,y3,        y1,0,             y2,0],
[0,y2,         0,d^2*y1,   -d^2*y3,0],
[0,0,         y2,-d^2*y3,       y1,0],
[Q,0,          0,0,              0,0]
]);

P:=DiagonalMatrix([1,r^3,-1/r,1/(r^3),-r,1]);

T:=P*M*Transpose(P);

// T is the desired matrix written with the variables:

Y1:=T[2,3]; Y2:=T[2,4]; Y3:=T[3,3];

// Since r^12=-d^6, then Y1^2-Y2^2-d^2*Y3^2 = y1^2-y2^2-d^2*y3^2
// (recall that r^4+d^2=0):

Y1^2-Y2^2-d^2*Y3^2;



// CASE 3): m2=0, r1=r4=1, r2=r3=0

N:=Matrix([
[a1*y1+b1*y3,0,y2,0],
[0,a3*y1+b3*y3,0,y2],
[y2,0,a4*y1+b4*y3,a5*y1+b5*y3],
[0,y2,a5*y1+b5*y3,a6*y1+b6*y3]
]);

-Cofactor(N,1,2)/y2 eq y2*(a5*y1 + b5*y3);
-Cofactor(N,1,3)/y2 eq a3*a6*y1^2 + (b3*a6 + a3*b6)*y1*y3 - y2^2 + b3*b6*y3^2;
-Cofactor(N,2,4)/y2 eq a1*a4*y1^2 + (b1*a4 + a1*b4)*y1*y3 - y2^2 + b1*b4*y3^2;


M:=Matrix([
[0,0,0,0,0,Q],
[0,y1+d*y3,0,y2,0,0],
[0,0,y1-d*y3,0,y2,0],
[0,y2,0,y1-d*y3,0,0],
[0,0,y2,0,y1+d*y3,0],
[Q,0,0,0,0,0]
]);

P:=Matrix([
[ 1,  0,  0,  0,  0,  0],
[ 0,  i, d/2, 0,  0,  0],
[ 0,  -i/d, 1/2, 0,  0,  0],
[ 0,  0,  0,  -i/2, 1/d, 0],
[ 0,  0,  0,  i*d/2, 1, 0],
[ 0,  0,  0,  0,  0,  1]
]);

Determinant(P); // = 1;

T:=P*M*Transpose(P); T;

// T is the matrix $\mathbb M$ written with the variables:

Y1:=T[2,3]; Y2:=T[2,4]; Y3:=T[3,3];

// We have Y1^2-Y2^2-d^2*Y3^2 = y1^2-y2^2-d^2*y3^2:

Y1^2-Y2^2-d^2*Y3^2;



==> anc/Theorem4.txt <==

// (This is an ancillary file for the paper 'Z/2-Godeaux surfaces',
// by Eduardo Dias and Carlos Rito)


// THEOREM 4:


// CASE 1:

K:=Rationals();
R<Q0,Q1,Q2,Q3,Q4,c1,c2,c3,c4, d,r,c5,c6>:=FunctionField(K,13);
RR<x,y1,y2,y3>:=PolynomialRing(R,4);

Q:=y1^2-y2^2-d^2*y3^2;

M:=Matrix([
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,d^2*y3,y1,y2+c1*x^2,c2*x^2,c5*x],
[Q2,y1,y3,c3*x^2,y2+c4*x^2,c6*x],
[Q3,y2+c1*x^2,c3*x^2,-y3,y1,0],
[Q4,c2*x^2,y2+c4*x^2,y1,-d^2*y3,0],
[Q,c5*x,c6*x,0,0,0]
]);

// We define r2:=r^2:

r2:=c5^2/(c5^2-d^2*c6^2);

// It is convenient to define rP:=r*P:

rP:=Matrix([
[ r,  0,  0,  0, 0, 0],
[ 0,  r2,  -d^2*r2*c6/c5,  0, 0, 0],
[ 0,  -r2*c6/c5,  r2,  0, 0, 0],
[ 0,  0,  0, r2, r2*c6/c5, 0],
[ 0,  0,  0, d^2*r2*c6/c5, r2, 0],
[ 0,  0,  0, 0, 0, r]
]);

// det(rP)=r^6, thus det(P)=1:

Determinant(rP);

// The matrix N:=P*M*Transpose(P):

N:=1/r2*rP*M*Transpose(rP);
N;

a:=(c5^2+d^2*c6^2)/(c5^2-d^2*c6^2);
b:=2*c5*c6/(c5^2-d^2*c6^2);

a^2-d^2*b^2 eq 1;

N[2,6]; // = c5/r*x;

Y1:=N[2,3];
Y3:=N[3,3];

Y1 eq a*y1-d^2*b*y3;
Y3 eq a*y3-b*y1;
N[2,2] eq d^2*Y3;

Y1^2-y2^2-d^2*Y3^2 eq y1^2-y2^2-d^2*y3^2;

/////////////////////////////////////////////////////////////////////

// CASE 2:

c5:=0;

M:=Matrix([
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,d^2*y3,y1,y2+c1*x^2,c2*x^2,c5*x],
[Q2,y1,y3,c3*x^2,y2+c4*x^2,c6*x],
[Q3,y2+c1*x^2,c3*x^2,-y3,y1,0],
[Q4,c2*x^2,y2+c4*x^2,y1,-d^2*y3,0],
[Q,c5*x,c6*x,0,0,0]
]);

P:=Matrix([
[ 1,  0,  0,  0, 0, 0],
[ 0,  0,  d,  0, 0, 0],
[ 0,  1/d,  0,  0, 0, 0],
[ 0,  0,  0, 0, 1/d, 0],
[ 0,  0,  0, d, 0, 0],
[ 0,  0,  0, 0, 0, 1]
]);
P*M*Transpose(P);

/////////////////////////////////////////////////////////////////////

// CASE 3:

c6:=1;c5:=d;

M:=[
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,d^2*y3,y1,y2+c1*x^2,c2*x^2,c5*x],
[Q2,y1,y3,c3*x^2,y2+c4*x^2,c6*x],
[Q3,y2+c1*x^2,c3*x^2,-y3,y1,0],
[Q4,c2*x^2,y2+c4*x^2,y1,-d^2*y3,0],
[Q,c5*x,c6*x,0,0,0]
];
M:=Matrix(M);

P:=DiagonalMatrix([1,-1,1,-1,1,1]);
P*M*Transpose(P);

P1:=Matrix([
[ 1,  0,  0,  0, 0, 0],
[ 0,  0,  1,  0, 0, 0],
[ 0,  1,  -d,  0, 0, 0],
[ 0,  0,  0,  d, 1, 0],
[ 0,  0,  0,  1, 0, 0],
[ 0,  0,  0, 0, 0, 1]
]);
N:=P1*M*Transpose(P1);
N;

Y1:=N[2,3];
Y1^2-y2^2+2*d*Y1*y3 eq y1^2-y2^2-d^2*y3^2;

/////////////////////////////////////////////////////////////////////

// THE ASSERTION ABOUT c:

// Case \alpha_1:

K:=Rationals();
R<Q0,Q1,Q2,Q3,Q4,s,d>:=FunctionField(K,7);
RR<x,y1,y2,y3>:=PolynomialRing(R,4);

Q:=y1^2-y2^2-d^2*y3^2;

c:=s^4;
M:=Matrix([
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,d^2*y3,y1,y2,0,x],
[Q2,y1,y3,c*x^2,y2,0],
[Q3,y2,c*x^2,-y3,y1,0],
[Q4,0,y2,y1,-d^2*y3,0],
[Q,x,0,0,0,0]
]);

P:=DiagonalMatrix([1,s,1/s,1/s,s,1]);
P*M*Transpose(P);


// Case \alpha_2:

K:=Rationals();
R<Q0,Q1,Q2,Q3,Q4,s,e>:=FunctionField(K,7);
RR<x,y1,y2,y3>:=PolynomialRing(R,4);

Q:=e^2*y1^2-y2^2-y1*y3;

c:=s^4;
M:=Matrix([
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,y3,e*y1,y2,0,x],
[Q2,e*y1,y1,c*x^2,y2,0],
[Q3,y2,c*x^2,-y1,e*y1,0],
[Q4,0,y2,e*y1,-y3,0],
[Q,x,0,0,0,0]
]);

P:=DiagonalMatrix([1,s,1/s,1/s,s,1]);
P*M*Transpose(P);


// Case \alpha_3:

K:=Rationals();
R<Q0,Q1,Q2,Q3,Q4,s>:=FunctionField(K,6);
RR<x,y1,y2,y3>:=PolynomialRing(R,4);

Q:=y1^2-y2^2;

c:=s^4;
M:=Matrix([
[Q0,Q1,Q2,Q3,Q4,Q],
[Q1,y3,y1,y2,0,x],
[Q2,y1,0,c*x^2,y2,0],
[Q3,y2,c*x^2,0,y1,0],
[Q4,0,y2,y1,-y3,0],
[Q,x,0,0,0,0]
]);

P:=DiagonalMatrix([1,s,1/s,1/s,s,1]);
P*M*Transpose(P);


